Eagle and Finch: RWKV with Matrix-Valued States and Dynamic Recurrence

We present Eagle (RWKV-5) and Finch (RWKV-6), sequence models improving upon the RWKV (RWKV-4) architecture. Our architectural design advancements include multi-headed matrix-valued states and a dynamic recurrence mechanism that improve expressivity while maintaining the inference efficiency characteristics of RNNs. We introduce a new multilingual corpus with 1.12 trillion tokens and a fast tokenizer based on greedy matching for enhanced multilinguality. We trained four Eagle models, ranging from 0.46 to 7.5 billion parameters, and two Finch models with 1.6 and 3.1 billion parameters and find that they achieve competitive performance across a wide variety of benchmarks. We release all our models on HuggingFace under the Apache 2.0 license. Models at: https://huggingface.co/RWKV Training code at: https://github.com/RWKV/RWKV-LM Inference code at: https://github.com/RWKV/ChatRWKV Time-parallel training code at: https://github.com/RWKV/RWKV-infctx-trainer

==> anc/oscar.txt <==
Code	Language	Gtokens
en	English	1.13 
zh	Chinese	2.00 
ru	Russian	2.00 
de	German	2.00 
fr	French	2.00 
es	Spanish	2.00 
it	Italian	2.00 
ja	Japanese	2.00 
hu	Hungarian	2.00 
pl	Polish	2.00 
vi	Vietnamese	2.00 
nl	Dutch	2.00 
ar	Arabic	2.00 
pt	Portuguese	2.00 
el	Greek	2.00 
fa	Persian	2.00 
th	Thai	2.00 
cs	Czech	2.00 
tr	Turkish	2.00 
sv	Swedish	1.65 
ro	Romanian	1.91 
uk	Ukrainian	1.70 
bg	Bulgarian	1.20 
fi	Finnish	1.42 
ko	Korean	1.80 
hi	Hindi	1.06 
id	Indonesian	2.00 
sk	Slovak	0.75 
bn	Bangla	1.35 
he	Hebrew	1.22 
ta	Tamil	0.70 
ca	Catalan	0.49 
da	Danish	0.82 
lt	Lithuanian	0.75 
multi	Multilingual	0.76 
ka	Georgian	0.46 
et	Estonian	0.45 
sr	Serbian	0.26 
lv	Latvian	0.30 
ml	Malayalam	0.30 
mn	Mongolian	0.49 
gu	Gujarati	0.13 
hy	Armenian	0.42 
ne	Nepali	0.51 
mk	Macedonian	0.11 
mr	Marathi	0.19 
te	Telugu	0.25 
ur	Urdu	0.25 
kk	Kazakh	0.20 
sq	Albanian	0.14 
km	Khmer	0.16 
az	Azerbaijani	0.19 
my	Burmese	0.29 
kn	Kannada	0.19 
no	Norwegian	0.23 
si	Sinhala	0.14 
be	Belarusian	0.11 
is	Icelandic	0.15 
pa	Punjabi	0.07 
sl	Slovenian	0.10 
eu	Basque	0.07 
tg	Tajik	0.06 
tt	Tatar	0.08 
ckb	Central Kurdish	0.07 
tl	Filipino	0.08 
or	Odia	0.05 
bo	Tibetan	0.03 
am	Amharic	0.07 
ky	Kyrgyz	0.03 
eo	Esperanto	0.03 
lo	Lao	0.05 
as	Assamese	0.04 
ba	Bashkir	0.06 
cy	Welsh	0.02 
ps	Pashto	0.02 
gl	Galician	0.02 
ug	Uyghur	0.01 
dv	Divehi	0.09 
ku	Kurdish	0.02 
yi	Yiddish	0.01 
sd	Sindhi	0.01 
pnb	Western Panjabi	0.01 
fy	Western Frisian	0.00 
sah	Sakha	0.00 
ga	Irish	0.00 
sa	Sanskrit	0.00 
os	Ossetic	0.00 
cv	Chuvash	0.00 
ceb	Cebuano	0.00 
af	Afrikaans	0.01 
br	Breton	0.00 
azb	South Azerbaijani	0.00 
hr	Croatian	0.00 
mhr	Eastern Mari	0.00 
lb	Luxembourgish	0.00 
uz	Uzbek	0.00 
ce	Chechen	0.00 
mg	Malagasy	0.00 
nds	Low German	0.00 
xmf	Mingrelian	0.00 
bpy	Bishnupriya	0.00 
new	Newari	0.00 
min	Minangkabau	0.00 
arz	Egyptian Arabic	0.00 
nn	Norwegian Nynorsk	0.00 
tk	Turkmen	0.00 
pms	Piedmontese	0.00 
ms	Malay	0.00 
gom	Goan Konkani	0.00 
la	Latin	0.00 
jbo	Lojban	0.00 
mt	Maltese	0.00 
sw	Swahili	0.00 
lez	Lezghian	0.00 
sh	Serbian (Latin)	0.00 
mrj	Western Mari	0.00 
oc	Occitan	0.00 
vo	Volapük	0.00 
gsw	Swiss German	0.00 
mzn	Mazanderani	0.00 
gd	Scottish Gaelic	0.00 
war	Waray	0.00 
hsb	Upper Sorbian	0.00 
krc	Karachay-Balkar	0.00 
ht	Haitian Creole	0.00 
ast	Asturian	0.00 
kv	Komi	0.00 
wa	Walloon	0.00 
ia	Interlingua	0.00 
ilo	Iloko	0.00 
wuu	Wu Chinese	0.00 
jv	Javanese	0.00 
lmo	Lombard	0.00 
av	Avaric	0.00 
yo	Yoruba	0.00 
io	Ido	0.00 
an	Aragonese	0.00 
bxr	Russia Buriat	0.00 
bh	Bihari languages	0.00 
mai	Maithili	0.00 
bs	Bosnian	0.00 
nah	Nahuatl languages	0.00 
gn	Guarani	0.00 
su	Sundanese	0.00 
x-eml	Emiliano-Romagnol	0.00 
li	Limburgish	0.00 
ie	Interlingue	0.00 
dsb	Lower Sorbian	0.00 
so	Somali	0.00 
kw	Cornish	0.00 
mwl	Mirandese	0.00 
xal	Kalmyk	0.00 
qu	Quechua	0.00 


==> anc/wiki.txt <==
Language	Wiki	Articles	Sampled Articles
English	en	6646001 	6646001 
German	de	2793521 	2793521 
French	fr	2515206 	2515206 
Russian	ru	1909889 	1909889 
Spanish	es	1855550 	1855550 
Italian	it	1807281 	1662800 
Japanese	ja	1370745 	1370745 
Chinese	zh	1347801 	1347801 
Arabic	ar	1204519 	1204519 
Vietnamese	vi	1282644 	1282644 
Portuguese	pt	1102013 	1102013 
Persian	fa	960257 	960257 
Polish	pl	1565146 	858800 
Ukrainian	uk	1259636 	825000 
Dutch	nl	2120912 	780600 
Indonesian	id	644119 	644119 
Korean	ko	631483 	631483 
Swedish	sv	2561796 	499760 
Czech	cs	522943 	513800 
Turkish	tr	518849 	518849 
Finnish	fi	551132 	390800 
Romanian	ro	438074 	356767 
Hungarian	hu	524291 	338000 
Norwegian	no	609388 	335974 
Malay	ms	364371 	364371 
Hebrew	he	333348 	333348 
Danish	da	290943 	263381 
Catalan	ca	725562 	260096 
Uzbek	uz	236348 	236348 
Simple English	simple	229117 	229117 
Greek	el	220514 	220514 
Serbian	sr	670048 	189695 
Bulgarian	bg	290130 	188855 
Croatian	hr	214473 	170330 
Azerbaijani	az	193706 	156406 
Estonian	et	235531 	154400 
Hindi	hi	156263 	156263 
Thai	th	155320 	155320 
Slovak	sk	244437 	136343 
Slovenian	sl	180750 	129424 
Tamil	ta	153613 	127781 
Latin	la	137734 	137734 
Bangla	bn	137325 	137325 
Esperanto	eo	335491 	122194 
Egyptian Arabic	arz	1617296 	122119 
Cantonese	zh-yue	131163 	131163 
Basque	eu	409976 	111800 
Serbo-Croatian	sh	458017 	108405 
Armenian	hy	296816 	105000 
Lithuanian	lt	209907 	102541 
Urdu	ur	189155 	189155 
Afrikaans	af	107667 	94997 
Georgian	ka	167250 	88377 
Bosnian	bs	91816 	89251 
Marathi	mr	91742 	90217 
Albanian	sq	89462 	89068 
Galician	gl	195813 	79711 
Malayalam	ml	83410 	83410 
Kazakh	kk	233344 	76505 
Belarusian	be	230348 	76255 
Norwegian Nynorsk	nn	165136 	75375 
Telugu	te	82176 	71462 
Latvian	lv	119513 	67527 
Asturian	ast	132121 	67199 
Burmese	my	106345 	65585 
Macedonian	mk	135673 	64522 
Cebuano	ceb	6123547 	60825 
Icelandic	is	56394 	54422 
Belarusian (Taraškievica orthography)	be-tarask	82299 	48057 
Welsh	cy	278679 	48016 
Breton	br	79301 	44496 
Swahili	sw	76916 	41400 
Tagalog	tl	44467 	44467 
Aragonese	an	43653 	43517 
Wu Chinese	wuu	42809 	42809 
Luxembourgish	lb	61665 	35217 
Min Nan Chinese	zh-min-nan	432444 	34973 
Javanese	jv	72464 	34939 
Central Kurdish	ckb	49176 	34203 
Irish	ga	58450 	34162 
Waray	war	1266104 	33779 
Kurdish	ku	59070 	33753 
Scots	sco	36133 	36133 
Low German	nds	84185 	31376 
Occitan	oc	88529 	31341 
Nepali	ne	31430 	31430 
Tatar	tt	499992 	28682 
Punjabi	pa	47312 	28400 
Western Frisian	fy	51270 	28296 
Interlingua	ia	30210 	29124 
Gujarati	gu	30135 	30135 
Kannada	kn	29907 	29907 
Swiss German	als	29760 	29760 
South Azerbaijani	azb	242980 	26298 
Lombard	lmo	57643 	25022 
Bavarian	bar	26901 	26901 
Tajik	tg	109527 	24319 
Sicilian	scn	26240 	26240 
Bashkir	ba	62609 	23720 
Hausa	ha	24940 	24000 
Kyrgyz	ky	80380 	22721 
Ido	io	37414 	22394 
Western Punjabi	pnb	68601 	21955 
Venetian	vec	69155 	21404 
Volapük	vo	33340 	21361 
Chechen	ce	599708 	21281 
Chuvash	cv	51024 	20870 
Mongolian	mn	22018 	22018 
Malagasy	mg	95486 	19556 
Haitian Creole	ht	68417 	19468 
Sundanese	su	61448 	19115 
Quechua	qu	23440 	18364 
Yoruba	yo	32355 	17800 
Piedmontese	pms	67870 	17176 
Zazaki	diq	40350 	17161 
Sinhala	si	18635 	18635 
Newari	new	72348 	17064 
Pashto	ps	17442 	17442 
Bishnupriya	bpy	25087 	16013 
Samogitian	bat-smg	17141 	16395 
Ossetic	os	16970 	15573 
Odia	or	16639 	16639 
Silesian	szl	56869 	15248 
Yakut	sah	16419 	15533 
Scottish Gaelic	gd	15921 	15921 
Yiddish	yi	15504 	15504 
Amharic	am	15190 	15190 
Neapolitan	nap	14777 	14777 
Min Dong Chinese	cdo	15940 	13551 
Mazanderani	mzn	14447 	14447 
Limburgish	li	14280 	14280 
Igbo	ig	14243 	14243 
Crimean Tatar	crh	24344 	13033 
Northern Frisian	frr	17181 	12946 
Faroese	fo	13891 	13891 
Upper Sorbian	hsb	13891 	13891 
Central Bikol	bcl	13597 	13597 
Mingrelian	xmf	20055 	12467 
Minangkabau	min	226604 	12022 
Emiliano-Romagnolo	eml	13031 	13031 
Sindhi	sd	15446 	11746 
Achinese	ace	12727 	12727 
Iloko	ilo	15375 	11692 
Literary Chinese	zh-classical	12340 	12340 
Navajo	nv	22139 	11292 
Sanskrit	sa	11983 	11983 
Basa Banyumasan	map-bms	13866 	10954 
Walloon	wa	11766 	11766 
Assamese	as	11611 	11611 
Interlingue	ie	11584 	11584 
Ligurian	lij	11125 	10823 
Zulu	zu	10918 	10918 
Eastern Mari	mhr	10779 	9929 
Western Armenian	hyw	10661 	10661 
Fiji Hindi	hif	10488 	10488 
Balinese	ban	18567 	9600 
Shona	sn	10422 	10422 
Banjar	bjn	10280 	9766 
Buginese	bug	15823 	9406 
Maithili	mai	13733 	9342 
Khmer	km	10103 	10103 
Hakka Chinese	hak	10046 	10046 
Ladin	lld	130213 	9000 
Somali	so	9252 	9252 
Tarantino	roa-tara	9320 	8443 
Pampanga	pam	8882 	8882 
Western Mari	mrj	10430 	7999 
Rusyn	rue	8633 	8633 
Bhojpuri	bh	8316 	8316 
Santali	sat	8229 	8229 
Kotava	avk	27069 	7400 
Northern Sami	se	7841 	7841 
Erzya	myv	7797 	7797 
Māori	mi	7788 	7788 
West Flemish	vls	7775 	7775 
Low Saxon	nds-nl	7644 	7644 
Nāhuatl	nah	7621 	7621 
Sardinian	sc	7386 	7386 
Cornish	kw	7345 	7345 
Tumbuka	tum	10339 	6422 
Gilaki	glk	6810 	6810 
Veps	vep	6800 	6800 
Kabyle	kab	6692 	6692 
Turkmen	tk	6680 	6680 
Moroccan Arabic	ary	6603 	6603 
Gan Chinese	gan	6599 	6599 
Corsican	co	6533 	6533 
Dagbani	dag	6500 	6500 
Võro	fiu-vro	6459 	6459 
Tibetan	bo	6410 	6410 
Gorontalo	gor	13895 	5800 
Northern Sotho	nso	8546 	5631 
Manipuri	mni	10220 	5600 
Abkhazian	ab	6055 	6055 
Kinyarwanda	rw	5945 	5945 
Manx	gv	5878 	5878 
Saraiki	skr	5711 	5600 
Uyghur	ug	5688 	5688 
Zeelandic	zea	5672 	5672 
Arpitan	frp	5670 	5670 
Udmurt	udm	5536 	5536 
Picard	pcd	5523 	5523 
Komi	kv	5502 	5502 
Kashubian	csb	5450 	5450 
Maltese	mt	5304 	5304 
Guarani	gn	5195 	5195 
Inari Sami	smn	5068 	5068 
Aymara	ay	5035 	5035 
Norman	nrm	4842 	4842 
Shan	shn	12744 	4400 
Lezghian	lez	4318 	4318 
Lingua Franca Nova	lfn	4197 	4197 
Livvi-Karelian	olo	4109 	4109 
Saterland Frisian	stq	4095 	4095 
Mirandese	mwl	4040 	4040 
Lao	lo	3964 	3964 
Old English	ang	3937 	3937 
Friulian	fur	3841 	3841 
Romansh	rm	3757 	3757 
Ladino	lad	3625 	3625 
Goan Konkani	gom	3570 	3570 
Komi-Permyak	koi	3443 	3443 
Extremaduran	ext	3434 	3434 
Tuvinian	tyv	3395 	3395 
Lower Sorbian	dsb	3337 	3337 
Avaric	av	3335 	3335 
Lingala	ln	3329 	3329 
Doteli	dty	3326 	3326 
Kara-Kalpak	kaa	3245 	3245 
Papiamento	pap	3156 	3156 
Chavacano	cbk-zam	3128 	3128 
Divehi	dv	3025 	3025 
Moksha	mdf	3021 	3021 
Colognian	ksh	2940 	2940 
Twi	tw	2905 	2905 
Kashmiri	ks	2868 	2868 
Gagauz	gag	2803 	2803 
Russia Buriat	bxr	2772 	2772 
Palatine German	pfl	2741 	2741 
Ganda	lg	2689 	2689 
Zhuang	za	2568 	2568 
Pali	pi	2548 	2548 
Pangasinan	pag	2503 	2503 
Sakizaya	szy	2502 	2502 
Hawaiian	haw	2499 	2499 
Awadhi	awa	2435 	2435 
Tayal	tay	2421 	2421 
Pa'O	blk	2318 	2318 
Ingush	inh	2167 	2167 
Karachay-Balkar	krc	2078 	2078 
Kalmyk	xal	2048 	2048 
Pennsylvania German	pdc	2003 	2003 
Tongan	to	1958 	1958 
Atikamekw	atj	1950 	1950 
Aramaic	arc	1886 	1886 
Tulu	tcy	1872 	1872 
Mon	mnw	1775 	1775 
Jamaican Creole English	jam	1705 	1705 
Kabiye	kbp	1697 	1697 
Nauru	na	1671 	1671 
Wolof	wo	1653 	1653 
Kabardian	kbd	1599 	1599 
Nias	nia	1571 	1571 
Novial	nov	1530 	1530 
Tachelhit	shi	1524 	1524 
Kikuyu	ki	1505 	1505 
N’Ko	nqo	1466 	1466 
Angika	anp	1463 	1463 
Bislama	bi	1411 	1411 
Tok Pisin	tpi	1359 	1359 
Tetum	tet	1350 	1350 
Lojban	jbo	1326 	1326 
Aromanian	roa-rup	1306 	1306 
Xhosa	xh	1290 	1290 
Fijian	fj	1277 	1277 
Oromo	om	1274 	1274 
Kongo	kg	1270 	1270 
Lak	lbe	1264 	1264 
Tahitian	ty	1218 	1218 
Gun	guw	1200 	1200 
Church Slavic	cu	1193 	1193 
Taroko	trv	1129 	1129 
Sranan Tongo	srn	1117 	1117 
Samoan	sm	1073 	1073 
Southern Altai	alt	1063 	1063 
Guianan Creole	gcr	1060 	1060 
Cherokee	chr	1052 	1052 
Latgalian	ltg	1040 	1040 
Tswana	tn	1036 	1036 
Nyanja	ny	1022 	1022 
Madurese	mad	1017 	1017 
Southern Sotho	st	912 	912 
Norfuk / Pitkern	pih	896 	896 
Gothic	got	872 	872 
Ewe	ee	824 	824 
Amis	ami	815 	815 
Vlax Romani	rmy	815 	815 
Bambara	bm	792 	792 
Fula	ff	769 	769 
Venda	ve	748 	748 
Tsonga	ts	741 	741 
Cheyenne	chy	697 	697 
Swati	ss	638 	638 
Tyap	kcg	629 	629 
Rundi	rn	626 	626 
Nigerian Pidgin	pcm	624 	624 
Chamorro	ch	547 	547 
Inupiaq	ik	503 	503 
Pontic	pnt	486 	486 
Wayuu	guc	468 	468 
Adyghe	ady	468 	468 
Inuktitut	iu	449 	449 
Akan	ak	417 	417 
Paiwan	pwn	326 	326 
Sango	sg	311 	311 
Dinka	din	308 	308 
Tigrinya	ti	257 	257 
Kalaallisut	kl	242 	242 
Dzongkha	dz	237 	237 
Frafra	gur	220 	220 
Cree	cr	161 	161 


==> misc/plotting/accuracy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "26b5de98",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "huggingface/tokenizers: The current process just got forked, after parallelism has already been used. Disabling parallelism to avoid deadlocks...\n",
      "To disable this warning, you can either:\n",
      "\t- Avoid using `tokenizers` before the fork if possible\n",
      "\t- Explicitly set the environment variable TOKENIZERS_PARALLELISM=(true | false)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Requirement already satisfied: calflops in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (0.2.9)\n",
      "Requirement already satisfied: huggingface-hub>=0.16.4 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from calflops) (0.21.4)\n",
      "Requirement already satisfied: torch>=1.1.0 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from calflops) (2.2.1)\n",
      "Requirement already satisfied: accelerate>=0.22.0 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from calflops) (0.27.2)\n",
      "Requirement already satisfied: packaging>=20.0 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from accelerate>=0.22.0->calflops) (24.0)\n",
      "Requirement already satisfied: safetensors>=0.3.1 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from accelerate>=0.22.0->calflops) (0.4.2)\n",
      "Requirement already satisfied: pyyaml in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from accelerate>=0.22.0->calflops) (6.0.1)\n",
      "Requirement already satisfied: numpy>=1.17 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from accelerate>=0.22.0->calflops) (1.26.4)\n",
      "Requirement already satisfied: psutil in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from accelerate>=0.22.0->calflops) (5.9.8)\n",
      "Requirement already satisfied: fsspec>=2023.5.0 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from huggingface-hub>=0.16.4->calflops) (2024.2.0)\n",
      "Requirement already satisfied: typing-extensions>=3.7.4.3 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from huggingface-hub>=0.16.4->calflops) (4.10.0)\n",
      "Requirement already satisfied: filelock in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from huggingface-hub>=0.16.4->calflops) (3.13.1)\n",
      "Requirement already satisfied: tqdm>=4.42.1 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from huggingface-hub>=0.16.4->calflops) (4.66.2)\n",
      "Requirement already satisfied: requests in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from huggingface-hub>=0.16.4->calflops) (2.31.0)\n",
      "Requirement already satisfied: jinja2 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from torch>=1.1.0->calflops) (3.1.3)\n",
      "Requirement already satisfied: networkx in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from torch>=1.1.0->calflops) (3.2.1)\n",
      "Requirement already satisfied: sympy in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from torch>=1.1.0->calflops) (1.12)\n",
      "Requirement already satisfied: MarkupSafe>=2.0 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from jinja2->torch>=1.1.0->calflops) (2.1.5)\n",
      "Requirement already satisfied: certifi>=2017.4.17 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from requests->huggingface-hub>=0.16.4->calflops) (2024.2.2)\n",
      "Requirement already satisfied: charset-normalizer<4,>=2 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from requests->huggingface-hub>=0.16.4->calflops) (3.3.2)\n",
      "Requirement already satisfied: urllib3<3,>=1.21.1 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from requests->huggingface-hub>=0.16.4->calflops) (2.2.1)\n",
      "Requirement already satisfied: idna<4,>=2.5 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from requests->huggingface-hub>=0.16.4->calflops) (3.6)\n",
      "Requirement already satisfied: mpmath>=0.19 in /Users/nextremer/.pyenv/versions/rwkv5/lib/python3.10/site-packages (from sympy->torch>=1.1.0->calflops) (1.3.0)\n",
      "\n",
      "\u001b[1m[\u001b[0m\u001b[34;49mnotice\u001b[0m\u001b[1;39;49m]\u001b[0m\u001b[39;49m A new release of pip is available: \u001b[0m\u001b[31;49m23.0.1\u001b[0m\u001b[39;49m -> \u001b[0m\u001b[32;49m24.0\u001b[0m\n",
      "\u001b[1m[\u001b[0m\u001b[34;49mnotice\u001b[0m\u001b[1;39;49m]\u001b[0m\u001b[39;49m To update, run: \u001b[0m\u001b[32;49mpip install --upgrade pip\u001b[0m\n"
     ]
    }
   ],
   "source": [
    "!pip install calflops\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "import json\n",
    "import os\n",
    "import re\n",
    "import numpy as np\n",
    "\n",
    "from calflops import calculate_flops_hf\n",
    "from decimal import Decimal\n",
    "\n",
    "batch_size, max_seq_length = 1, 1\n",
    "opt_names = [\"facebook/opt-125m\",\n",
    "             \"facebook/opt-350m\", \n",
    "             \"facebook/opt-1.3b\", \n",
    "             \"facebook/opt-2.7b\", \n",
    "             \"facebook/opt-6.7b\",\n",
    "             \"facebook/opt-13b\",\n",
    "             \"facebook/opt-30b\",\n",
    "             \"facebook/opt-66b\",\n",
    "            ]\n",
    "pythia_names = [\"EleutherAI/pythia-160m-v0\", \n",
    "              \"EleutherAI/pythia-1b\", \n",
    "              \"EleutherAI/pythia-410m-v0\",\n",
    "             \"EleutherAI/pythia-12b-v0\",\n",
    "              \"EleutherAI/pythia-6.9b-v0\",\n",
    "              \"EleutherAI/pythia-2.8b-v0\"\n",
    "             ]\n",
    "bloom_names = [\"bigscience/bloom-560m\",\n",
    "             \"bigscience/bloom-7b1\",\n",
    "              \"bigscience/bloom-1b7\",\n",
    "               \"bigscience/bloom-1b1\",\n",
    "             \"bigscience/bloom-3b\",\n",
    "             ]\n",
    "# \"facebook/opt-1.3b\"\n",
    "\n",
    "def get_all_flops_from_hf(compute_bp_factor):\n",
    "    dd=dict()\n",
    "    for model_name in opt_names+pythia_names+bloom_names:\n",
    "        try:\n",
    "            fwd_flops, macs, params = calculate_flops_hf(model_name=model_name,\n",
    "                                                     compute_bp_factor=compute_bp_factor, \n",
    "                                                     input_shape=(1,1))\n",
    "        except:\n",
    "            import traceback\n",
    "            print(traceback.format_exc())\n",
    "        else:\n",
    "            fwd_flops = fwd_flops.replace(\"FLOPS\",\"\")\\\n",
    "            .replace(\"K\",\"* 1e3\")\\\n",
    "            .replace(\"M\", \" * 1e6 \")\\\n",
    "            .replace(\"G\", \"* 1e9\")\\\n",
    "            .replace(\"T\",\"* 1e12\")\\\n",
    "            .replace(\"P\", \"* 1e15\")\n",
    "            # print(flops.replace(\"K\",\"* 1e3\").replace(\"M\", \" * 1e6 \").replace(\"G\", \"* 1e9\"))\n",
    "            flops= eval(fwd_flops)*(1.0+compute_bp_factor)\n",
    "            print(f\"#### {model_name}:\",f\"{flops:e}\")\n",
    "            dd[model_name] = flops\n",
    "            print(model_name)\n",
    "\n",
    "    return dd\n",
    "    \n",
    "#import json\n",
    "#json.dumps({k:v*name2num_trainedtokens(k) for k,v in dd.items()})\n",
    "# print(\"%s FLOPs:%s  MACs:%s  Params:%s \\n\" %(model_name, flops, macs, params))\n",
    "\n",
    "def preprocess_rwkv4():\n",
    "    df = pd.read_csv(\"./RWKV.csv\", index_col=0)\n",
    "    df = df.reset_index()\n",
    "    print(df.columns)\n",
    "    df = df.groupby(\"index\")\n",
    "    rwkv = df.get_group('RWKV-4')\n",
    "    pythia = df.get_group('Pythia')\n",
    "\n",
    "    for col in rwkv.columns[2:]:\n",
    "        rwkv.loc[:, col] = rwkv[col].apply(lambda x: float(x[:-1]))\n",
    "        pythia.loc[:, col] = pythia[col].apply(lambda x: float(x[:-1]))\n",
    "\n",
    "    rwkv.columns = map(str.lower, rwkv.columns)\n",
    "    pythia.columns = map(str.lower, pythia.columns)\n",
    "    \n",
    "    return rwkv, pythia\n",
    "\n",
    "def preprocess_rwkv5():\n",
    "    df = pd.read_csv(\"./RWKV_5_and_6.100.csv\", index_col=0)\n",
    "    df = df.reset_index()\n",
    "    print(df.columns)\n",
    "    df = df.groupby(\"model\")\n",
    "    rwkv = df.get_group('RWKV-5')\n",
    "    # pythia = df.get_group('Pythia')\n",
    "\n",
    "    #for col in rwkv.columns[3:]:\n",
    "    #    print(rwkv[col])\n",
    "    #    rwkv.loc[:, col] = rwkv[col].apply(lambda x: float(x[:-1]))\n",
    "        # pythia.loc[:, col] = pythia[col].apply(lambda x: float(x[:-1]))\n",
    "\n",
    "    rwkv.columns = map(str.lower, rwkv.columns)\n",
    "    # pythia.columns = map(str.lower, pythia.columns)\n",
    "    # rwkv.\n",
    "    return rwkv[[\"lambada.1\",    \"piqa\",  \"winogrande\",   \"sciq\",  \"arc_easy\", \"arc_challenge\"]].rename({\"lambada.1\":\"lambada\"}, axis='columns')\n",
    "    # , pythia\n",
    "\n",
    "\n",
    "def get_data(model, tasks):\n",
    "    dir = f\"pythia/evals/{model}\"\n",
    "    files = os.listdir(dir)\n",
    "    accs = {task: [] for task in tasks}\n",
    "    params = []\n",
    "    for file in files:\n",
    "        if file.endswith(\"json\"):\n",
    "            if model == \"bloom\":\n",
    "                s1 = r\"(\\d+)b(\\d*)\"\n",
    "            else:\n",
    "                s1 = r\"(\\d+\\.?\\d+)b\"\n",
    "            s2 = r\"(\\d+)m\"\n",
    "            print(file)\n",
    "            param1 = re.search(s1, str(file), re.M|re.I)\n",
    "            param2 = re.search(s2, str(file), re.M | re.I)\n",
    "            if param1 and param1.group(1):\n",
    "                if model == \"bloom\":\n",
    "                    params.append(float(f\"{param1.group(1)}.{param1.group(2)}\"))\n",
    "                else:\n",
    "                    params.append(float(param1.group(1).strip('b')))\n",
    "            else:\n",
    "                print(param2)\n",
    "                params.append(float(param2.group(0).strip('m'))/1000.0)\n",
    "            # params.append(param)\n",
    "            f = open(os.path.join(dir, file), \"r\")\n",
    "            obj = json.load(f)\n",
    "            keys = obj['results'].keys()\n",
    "            for task in tasks:\n",
    "                r = re.compile(f\".*{task}.*\")\n",
    "                key = list(filter(r.match, keys))[0]\n",
    "                accs[task].append(float(obj['results'][key]['acc'])*100.0)\n",
    "    \n",
    "    params = sorted(params)\n",
    "    for task in tasks:\n",
    "        accs[task] = np.array([x for _, x in sorted(zip(params, accs[task]))])\n",
    "        \n",
    "    \n",
    "    \n",
    "    return accs, params\n",
    "\n",
    "\n",
    "def _plot(rwkv, rwkv5, pythia, opt_params, opt_acc, bloom_params, bloom_acc, tasks):\n",
    "    \n",
    "    for task in tasks:\n",
    "        print(\"5:\",task,\"\\n\",rwkv5[\"flops\"],rwkv5[task])\n",
    "        print(\"4:\",task,\"\\n\",rwkv[\"flops\"],rwkv[task])\n",
    "        fig = plt.figure()\n",
    "\n",
    "        plt.plot(rwkv5['flops'], rwkv5[task] * 1, \"o-\", markersize=4, color='red')\n",
    "        if task == \"lambada\":\n",
    "            plt.plot(rwkv['flops'], rwkv['lambada.1'] * 1, \"o-\", markersize=4, color='orange')\n",
    "            plt.plot(pythia['flops'], pythia['lambada.1'] * 1, \"s-\", markersize=4, color='blue')\n",
    "        else:\n",
    "            # plt.plot(rwkv5['flops'], rwkv5[task] * 1, \"o-\", markersize=4, color='red')\n",
    "            plt.plot(rwkv['flops'], rwkv[task] * 1, \"o-\", markersize=4, color='orange')\n",
    "            plt.plot(pythia['flops'], pythia[task] * 1, \"s-\", markersize=4, color='blue')\n",
    "        \n",
    "        \n",
    "        plt.plot(opt_params, opt_acc[task] * 1, \"^-\", markersize=4, color='green')\n",
    "        plt.plot(bloom_params, bloom_acc[task] * 1, \"v-\", markersize=4, color='brown')\n",
    "\n",
    "        plt.legend(['RWKV-5','RWKV-4', 'Pythia', 'OPT', 'BLOOM'], loc='lower right',fontsize=15)\n",
    "        X_label = 'Flops'\n",
    "        Y_label = 'Accuracy'\n",
    "        plt.xlabel(f\"{X_label}\",fontsize=22)\n",
    "        plt.ylabel(f\"{Y_label}\",fontsize=22)\n",
    "\n",
    "        \n",
    "        if task == \"lambada\":\n",
    "            y_low = np.floor(np.min([*opt_acc[task], *bloom_acc[task], *rwkv[\"lambada.1\"], *rwkv[task],  *pythia[\"lambada.1\"]]) / 1)\n",
    "            y_high = np.ceil(np.max([*opt_acc[task], *bloom_acc[task], *rwkv[\"lambada.1\"], *rwkv[task],  *pythia[\"lambada.1\"]]) / 1)\n",
    "        else:\n",
    "            y_low = np.floor(np.min([*opt_acc[task], *bloom_acc[task], *rwkv[task],  *pythia[task]]) / 1)\n",
    "            y_high = np.ceil(np.max([*opt_acc[task], *bloom_acc[task], *rwkv[task],  *pythia[task]]) / 1)\n",
    "\n",
    "        \n",
    "        # print(np.arange(y_low - 5, y_high + 5, 1))\n",
    "\n",
    "        plt.xscale('log')\n",
    "        # plt.yscale('log')\n",
    "        plt.grid(axis='y', which='both')\n",
    "        # plt.grid(visible=True, which='both')\n",
    "\n",
    "        yfmt = ticker.FormatStrFormatter('%.1f')\n",
    "\n",
    "        ax = fig.get_axes()[0]\n",
    "\n",
    "        # ax.yaxis.set_minor_formatter(yfmt)\n",
    "        # ax.yaxis.set_minor_formatter(yfmt)\n",
    "        ax.yaxis.set_major_formatter(ticker.ScalarFormatter())\n",
    "        ax.yaxis.set_minor_formatter(ticker.ScalarFormatter())\n",
    "        ax.xaxis.set_tick_params(labelsize=17)\n",
    "        ax.yaxis.set_tick_params(labelsize=17)\n",
    "        \n",
    "\n",
    "\n",
    "        scale = 1\n",
    "        for i in range(4):\n",
    "            ydata = ax.lines[i].get_ydata()\n",
    "            ydata = scale * ydata\n",
    "            ax.lines[i].set_ydata(ydata)\n",
    "        # plt.tight_layout()\n",
    "        \n",
    "        plt.ylim([scale*(y_low - 10), scale*(y_high + 10)])\n",
    "        ticks = np.arange(y_low - 10, y_high + 10, 5)\n",
    "        plt.yticks(ticks=scale*ticks, labels=ticks)\n",
    "        \n",
    "        \n",
    "        plt.title(f\"{task}\", fontsize=25)\n",
    "        plt.savefig(f\"acc_{task}.png\")\n",
    "\n",
    "        plt.show()\n",
    "        \n",
    "def plot(rwkv, rwkv5, pythia, opt_params, opt_acc, bloom_params, bloom_acc, tasks):\n",
    "    \n",
    "    for task in tasks:\n",
    "        print(\"5:\",task,\"\\n\",rwkv5[\"flops\"],rwkv5[task])\n",
    "        print(\"4:\",task,\"\\n\",rwkv[\"flops\"],rwkv[task])\n",
    "        fig = plt.figure()\n",
    "\n",
    "        plt.plot(rwkv5['flops'], rwkv5[task] * 1, \"o-\", markersize=4, color='red', linestyle='--')\n",
    "        print(task)\n",
    "        if task == \"lambada\":\n",
    "            plt.plot(rwkv['flops'], rwkv['lambada.1'] * 1, \"o-\", markersize=4, color='orange', linestyle='--')\n",
    "            plt.plot(pythia['flops'], pythia['lambada.1'] * 1, \"s-\", markersize=4, color='blue', linestyle='--')\n",
    "        else:\n",
    "            plt.plot(rwkv['flops'], rwkv[task] * 1, \"o-\", markersize=4, color='orange', linestyle='--')\n",
    "            plt.plot(pythia['flops'], pythia[task] * 1, \"s-\", markersize=4, color='blue', linestyle='--')\n",
    "        \n",
    "        \n",
    "        plt.plot(opt_params, opt_acc[task] * 1, \"^-\", markersize=4, color='green', linestyle='--')\n",
    "        plt.plot(bloom_params, bloom_acc[task] * 1, \"v-\", markersize=4, color='brown', linestyle='--')\n",
    "\n",
    "        plt.legend(['RWKV-5','RWKV-4', 'Pythia', 'OPT', 'BLOOM'], loc='lower right',fontsize=15)\n",
    "        X_label = 'Flops'\n",
    "        Y_label = 'Accuracy'\n",
    "        plt.xlabel(f\"{X_label}\",fontsize=22)\n",
    "        plt.ylabel(f\"{Y_label}\",fontsize=22)\n",
    "        \n",
    "        # assert False, rwkv5[task]\n",
    "        \n",
    "        if task == \"lambada\":\n",
    "            y_low = np.floor(np.min([*opt_acc[task], *bloom_acc[task],  *rwkv5[task],  *pythia[\"lambada.1\"]]) / 1)\n",
    "            y_high = np.ceil(np.max([*opt_acc[task], *bloom_acc[task],  *rwkv5[task],  *pythia[\"lambada.1\"]]) / 1)\n",
    "        else:\n",
    "            y_low = np.floor(np.min([*opt_acc[task], *bloom_acc[task], *rwkv[task], *rwkv5[task],  *pythia[task]]) / 1)\n",
    "            y_high = np.ceil(np.max([*opt_acc[task], *bloom_acc[task], *rwkv[task], *rwkv5[task],  *pythia[task]]) / 1)\n",
    "\n",
    "        \n",
    "        # print(np.arange(y_low - 5, y_high + 5, 1))\n",
    "\n",
    "        plt.xscale('log')\n",
    "        # plt.yscale('log')\n",
    "        plt.grid(axis='y', which='both')\n",
    "        # plt.grid(visible=True, which='both')\n",
    "\n",
    "        yfmt = ticker.FormatStrFormatter('%.1f')\n",
    "\n",
    "        ax = fig.get_axes()[0]\n",
    "\n",
    "        # ax.yaxis.set_minor_formatter(yfmt)\n",
    "        # ax.yaxis.set_minor_formatter(yfmt)\n",
    "        ax.yaxis.set_major_formatter(ticker.ScalarFormatter())\n",
    "        ax.yaxis.set_minor_formatter(ticker.ScalarFormatter())\n",
    "        ax.xaxis.set_tick_params(labelsize=17)\n",
    "        ax.yaxis.set_tick_params(labelsize=17)\n",
    "        \n",
    "        # for i in range(5):\n",
    "        #      ydata = ax.lines[i].get_ydata()\n",
    "        #     print(ydata)\n",
    "        # assert False\n",
    "\n",
    "\n",
    "        scale = 1\n",
    "        for i in range(4):\n",
    "            ydata = ax.lines[i].get_ydata()\n",
    "            ydata = scale * ydata\n",
    "            ax.lines[i].set_ydata(ydata)\n",
    "        # plt.tight_layout()\n",
    "        \n",
    "        plt.ylim([scale*(y_low - 10), scale*(y_high + 10)])\n",
    "        ticks = np.arange(y_low - 10, y_high + 10, 5)\n",
    "        plt.yticks(ticks=scale*ticks, labels=ticks)\n",
    "        \n",
    "        \n",
    "        plt.title(f\"{task}\", fontsize=25)\n",
    "        plt.savefig(f\"acc_{task}.png\", bbox_inches='tight')\n",
    "\n",
    "        plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9136692d",
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "6489d9f7",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def get_flops_data(model, tasks, model2flops_dict):\n",
    "    dir = f\"pythia/evals/{model}\"\n",
    "    files = os.listdir(dir)\n",
    "    accs = {task: [] for task in tasks}\n",
    "    flops = []\n",
    "    for file in files:\n",
    "        if file.endswith(\"json\"):\n",
    "            if model == \"bloom\":\n",
    "                s1 = r\"(\\d+)b(\\d*)\"\n",
    "            else:\n",
    "                s1 = r\"(\\d+\\.?\\d+)b\"\n",
    "            s2 = r\"(\\d+)m\"\n",
    "            print(file)\n",
    "            f = open(os.path.join(dir, file), \"r\")\n",
    "            obj = json.load(f)\n",
    "            keys = obj['results'].keys()\n",
    "            for task in tasks:\n",
    "                r = re.compile(f\".*{task}.*\")\n",
    "                key = list(filter(r.match, keys))[0]\n",
    "                accs[task].append(float(obj['results'][key]['acc'])*100.0)\n",
    "            \n",
    "            flops.append(model2flops_dict[file.rstrip(\".json\")])\n",
    "\n",
    "    print(flops)\n",
    "    for task in tasks:\n",
    "        accs[task] = np.array([x for _, x in sorted(list(zip(flops, accs[task])), key=lambda x:x[0])])\n",
    "        print(\"get_flops_data:\",task, accs[task])\n",
    "\n",
    "    return accs, sorted(flops)\n",
    "\n",
    "def name2num_trainedtokens(name):\n",
    "    # Billion = 1e9, Trillion = 1e12\n",
    "    # * OPT : 180B : https://arxiv.org/pdf/2205.01068.pdf\n",
    "    # * Pythia : 300B tokens : https://arxiv.org/pdf/2304.01373.pdf\n",
    "    # * BLOOM : 341+25=366B : https://arxiv.org/pdf/2211.05100.pdf\n",
    "\n",
    "    if name.startswith(\"facebook/opt\"):\n",
    "        # 180 B tokens\n",
    "        return 180 * 1e9\n",
    "    elif name.startswith(\"EleutherAI/pythia\"):\n",
    "        # 300 B tokens\n",
    "        return 300 * 1e9\n",
    "    elif name.startswith(\"bigscience/bloom\"):\n",
    "        # 366 B tokens\n",
    "        return 366 * 1e9\n",
    "    elif \"rwkv5\" in name or \"rwkv6\" in name:\n",
    "        # 1.12 T tokens\n",
    "        return 1.12 * 1e12\n",
    "    else:\n",
    "        raise Exception(\"\")\n",
    "\n",
    "def get_flops_rwkv4(compute_bp_factor):\n",
    "    names = '169M 430M 1.5B 3B 7B'.split()\n",
    "    N = len(names)\n",
    "    L = [12,24,24,32,32,40]\n",
    "    D = [768,1024,2048,2560,4096,5120]\n",
    "    V = 50277\n",
    "    params = [2*V*D[i] + 13*(D[i]**2)*L[i] + (11*L[i]+4)*D[i] for i in range(N)]\n",
    "    # flops = [p*(1+compute_bp_factor) for p in params]\n",
    "    flops = [(1+compute_bp_factor)*2*(V*D[i] + 13*(D[i]**2)*L[i]) for i in range(N)]\n",
    "    \n",
    "    return flops\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "0373a818",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Loading pretrained config for `facebook/opt-125m` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  125.24 M\n",
      "fwd MACs:                                                               84.93 MMACs\n",
      "fwd FLOPs:                                                              170 MFLOPS\n",
      "fwd+bwd MACs:                                                           254.8 MMACs\n",
      "fwd+bwd FLOPs:                                                          510.01 MFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "OPTModel(\n",
      "  125.24 M = 100% Params, 84.93 MMACs = 100% MACs, 170 MFLOPS = 49.96% FLOPs\n",
      "  (decoder): OPTDecoder(\n",
      "    125.24 M = 100% Params, 84.93 MMACs = 100% MACs, 170 MFLOPS = 49.96% FLOPs\n",
      "    (embed_tokens): Embedding(38.61 M = 30.83% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50272, 768, padding_idx=1)\n",
      "    (embed_positions): OPTLearnedPositionalEmbedding(1.57 M = 1.26% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 2050, 768)\n",
      "    (final_layer_norm): LayerNorm(1.54 K = 0% Params, 0 MACs = 0% MACs, 3.84 KFLOPS = 0% FLOPs, (768,), eps=1e-05, elementwise_affine=True)\n",
      "    (layers): ModuleList(\n",
      "      (0-11): 12 x OPTDecoderLayer(\n",
      "        7.09 M = 5.66% Params, 7.08 MMACs = 8.33% MACs, 14.17 MFLOPS = 4.16% FLOPs\n",
      "        (self_attn): OPTAttention(\n",
      "          2.36 M = 1.89% Params, 2.36 MMACs = 2.78% MACs, 4.72 MFLOPS = 1.39% FLOPs\n",
      "          (k_proj): Linear(590.59 K = 0.47% Params, 589.82 KMACs = 0.69% MACs, 1.18 MFLOPS = 0.35% FLOPs, in_features=768, out_features=768, bias=True)\n",
      "          (v_proj): Linear(590.59 K = 0.47% Params, 589.82 KMACs = 0.69% MACs, 1.18 MFLOPS = 0.35% FLOPs, in_features=768, out_features=768, bias=True)\n",
      "          (q_proj): Linear(590.59 K = 0.47% Params, 589.82 KMACs = 0.69% MACs, 1.18 MFLOPS = 0.35% FLOPs, in_features=768, out_features=768, bias=True)\n",
      "          (out_proj): Linear(590.59 K = 0.47% Params, 589.82 KMACs = 0.69% MACs, 1.18 MFLOPS = 0.35% FLOPs, in_features=768, out_features=768, bias=True)\n",
      "        )\n",
      "        (activation_fn): ReLU(0 = 0% Params, 0 MACs = 0% MACs, 3.07 KFLOPS = 0% FLOPs)\n",
      "        (self_attn_layer_norm): LayerNorm(1.54 K = 0% Params, 0 MACs = 0% MACs, 3.84 KFLOPS = 0% FLOPs, (768,), eps=1e-05, elementwise_affine=True)\n",
      "        (fc1): Linear(2.36 M = 1.89% Params, 2.36 MMACs = 2.78% MACs, 4.72 MFLOPS = 1.39% FLOPs, in_features=768, out_features=3072, bias=True)\n",
      "        (fc2): Linear(2.36 M = 1.88% Params, 2.36 MMACs = 2.78% MACs, 4.72 MFLOPS = 1.39% FLOPs, in_features=3072, out_features=768, bias=True)\n",
      "        (final_layer_norm): LayerNorm(1.54 K = 0% Params, 0 MACs = 0% MACs, 3.84 KFLOPS = 0% FLOPs, (768,), eps=1e-05, elementwise_affine=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### facebook/opt-125m: 5.100000e+08\n",
      "facebook/opt-125m\n",
      "Loading pretrained config for `facebook/opt-350m` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  331.2 M \n",
      "fwd MACs:                                                               303.04 MMACs\n",
      "fwd FLOPs:                                                              606.42 MFLOPS\n",
      "fwd+bwd MACs:                                                           909.12 MMACs\n",
      "fwd+bwd FLOPs:                                                          1.82 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "OPTModel(\n",
      "  331.2 M = 100% Params, 303.04 MMACs = 100% MACs, 606.42 MFLOPS = 49.97% FLOPs\n",
      "  (decoder): OPTDecoder(\n",
      "    331.2 M = 100% Params, 303.04 MMACs = 100% MACs, 606.42 MFLOPS = 49.97% FLOPs\n",
      "    (embed_tokens): Embedding(25.74 M = 7.77% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50272, 512, padding_idx=1)\n",
      "    (embed_positions): OPTLearnedPositionalEmbedding(2.1 M = 0.63% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 2050, 1024)\n",
      "    (project_out): Linear(524.29 K = 0.16% Params, 524.29 KMACs = 0.17% MACs, 1.05 MFLOPS = 0.09% FLOPs, in_features=1024, out_features=512, bias=False)\n",
      "    (project_in): Linear(524.29 K = 0.16% Params, 524.29 KMACs = 0.17% MACs, 1.05 MFLOPS = 0.09% FLOPs, in_features=512, out_features=1024, bias=False)\n",
      "    (layers): ModuleList(\n",
      "      (0-23): 24 x OPTDecoderLayer(\n",
      "        12.6 M = 3.8% Params, 12.58 MMACs = 4.15% MACs, 25.18 MFLOPS = 2.07% FLOPs\n",
      "        (self_attn): OPTAttention(\n",
      "          4.2 M = 1.27% Params, 4.19 MMACs = 1.38% MACs, 8.39 MFLOPS = 0.69% FLOPs\n",
      "          (k_proj): Linear(1.05 M = 0.32% Params, 1.05 MMACs = 0.35% MACs, 2.1 MFLOPS = 0.17% FLOPs, in_features=1024, out_features=1024, bias=True)\n",
      "          (v_proj): Linear(1.05 M = 0.32% Params, 1.05 MMACs = 0.35% MACs, 2.1 MFLOPS = 0.17% FLOPs, in_features=1024, out_features=1024, bias=True)\n",
      "          (q_proj): Linear(1.05 M = 0.32% Params, 1.05 MMACs = 0.35% MACs, 2.1 MFLOPS = 0.17% FLOPs, in_features=1024, out_features=1024, bias=True)\n",
      "          (out_proj): Linear(1.05 M = 0.32% Params, 1.05 MMACs = 0.35% MACs, 2.1 MFLOPS = 0.17% FLOPs, in_features=1024, out_features=1024, bias=True)\n",
      "        )\n",
      "        (activation_fn): ReLU(0 = 0% Params, 0 MACs = 0% MACs, 4.1 KFLOPS = 0% FLOPs)\n",
      "        (self_attn_layer_norm): LayerNorm(2.05 K = 0% Params, 0 MACs = 0% MACs, 5.12 KFLOPS = 0% FLOPs, (1024,), eps=1e-05, elementwise_affine=True)\n",
      "        (fc1): Linear(4.2 M = 1.27% Params, 4.19 MMACs = 1.38% MACs, 8.39 MFLOPS = 0.69% FLOPs, in_features=1024, out_features=4096, bias=True)\n",
      "        (fc2): Linear(4.2 M = 1.27% Params, 4.19 MMACs = 1.38% MACs, 8.39 MFLOPS = 0.69% FLOPs, in_features=4096, out_features=1024, bias=True)\n",
      "        (final_layer_norm): LayerNorm(2.05 K = 0% Params, 0 MACs = 0% MACs, 5.12 KFLOPS = 0% FLOPs, (1024,), eps=1e-05, elementwise_affine=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### facebook/opt-350m: 1.819260e+09\n",
      "facebook/opt-350m\n",
      "Loading pretrained config for `facebook/opt-1.3b` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  1.32 B  \n",
      "fwd MACs:                                                               1.21 GMACs\n",
      "fwd FLOPs:                                                              2.42 GFLOPS\n",
      "fwd+bwd MACs:                                                           3.62 GMACs\n",
      "fwd+bwd FLOPs:                                                          7.25 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "OPTModel(\n",
      "  1.32 B = 100% Params, 1.21 GMACs = 100% MACs, 2.42 GFLOPS = 49.99% FLOPs\n",
      "  (decoder): OPTDecoder(\n",
      "    1.32 B = 100% Params, 1.21 GMACs = 100% MACs, 2.42 GFLOPS = 49.99% FLOPs\n",
      "    (embed_tokens): Embedding(102.96 M = 7.82% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50272, 2048, padding_idx=1)\n",
      "    (embed_positions): OPTLearnedPositionalEmbedding(4.2 M = 0.32% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 2050, 2048)\n",
      "    (final_layer_norm): LayerNorm(4.1 K = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs, (2048,), eps=1e-05, elementwise_affine=True)\n",
      "    (layers): ModuleList(\n",
      "      (0-23): 24 x OPTDecoderLayer(\n",
      "        50.36 M = 3.83% Params, 50.33 MMACs = 4.17% MACs, 100.69 MFLOPS = 2.08% FLOPs\n",
      "        (self_attn): OPTAttention(\n",
      "          16.79 M = 1.28% Params, 16.78 MMACs = 1.39% MACs, 33.55 MFLOPS = 0.69% FLOPs\n",
      "          (k_proj): Linear(4.2 M = 0.32% Params, 4.19 MMACs = 0.35% MACs, 8.39 MFLOPS = 0.17% FLOPs, in_features=2048, out_features=2048, bias=True)\n",
      "          (v_proj): Linear(4.2 M = 0.32% Params, 4.19 MMACs = 0.35% MACs, 8.39 MFLOPS = 0.17% FLOPs, in_features=2048, out_features=2048, bias=True)\n",
      "          (q_proj): Linear(4.2 M = 0.32% Params, 4.19 MMACs = 0.35% MACs, 8.39 MFLOPS = 0.17% FLOPs, in_features=2048, out_features=2048, bias=True)\n",
      "          (out_proj): Linear(4.2 M = 0.32% Params, 4.19 MMACs = 0.35% MACs, 8.39 MFLOPS = 0.17% FLOPs, in_features=2048, out_features=2048, bias=True)\n",
      "        )\n",
      "        (activation_fn): ReLU(0 = 0% Params, 0 MACs = 0% MACs, 8.19 KFLOPS = 0% FLOPs)\n",
      "        (self_attn_layer_norm): LayerNorm(4.1 K = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs, (2048,), eps=1e-05, elementwise_affine=True)\n",
      "        (fc1): Linear(16.79 M = 1.28% Params, 16.78 MMACs = 1.39% MACs, 33.55 MFLOPS = 0.69% FLOPs, in_features=2048, out_features=8192, bias=True)\n",
      "        (fc2): Linear(16.78 M = 1.28% Params, 16.78 MMACs = 1.39% MACs, 33.55 MFLOPS = 0.69% FLOPs, in_features=8192, out_features=2048, bias=True)\n",
      "        (final_layer_norm): LayerNorm(4.1 K = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs, (2048,), eps=1e-05, elementwise_affine=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### facebook/opt-1.3b: 7.260000e+09\n",
      "facebook/opt-1.3b\n",
      "Loading pretrained config for `facebook/opt-2.7b` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  2.65 B  \n",
      "fwd MACs:                                                               2.52 GMACs\n",
      "fwd FLOPs:                                                              5.03 GFLOPS\n",
      "fwd+bwd MACs:                                                           7.55 GMACs\n",
      "fwd+bwd FLOPs:                                                          15.1 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "OPTModel(\n",
      "  2.65 B = 100% Params, 2.52 GMACs = 100% MACs, 5.03 GFLOPS = 49.99% FLOPs\n",
      "  (decoder): OPTDecoder(\n",
      "    2.65 B = 100% Params, 2.52 GMACs = 100% MACs, 5.03 GFLOPS = 49.99% FLOPs\n",
      "    (embed_tokens): Embedding(128.7 M = 4.85% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50272, 2560, padding_idx=1)\n",
      "    (embed_positions): OPTLearnedPositionalEmbedding(5.25 M = 0.2% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 2050, 2560)\n",
      "    (final_layer_norm): LayerNorm(5.12 K = 0% Params, 0 MACs = 0% MACs, 12.8 KFLOPS = 0% FLOPs, (2560,), eps=1e-05, elementwise_affine=True)\n",
      "    (layers): ModuleList(\n",
      "      (0-31): 32 x OPTDecoderLayer(\n",
      "        78.68 M = 2.97% Params, 78.64 MMACs = 3.12% MACs, 157.32 MFLOPS = 1.56% FLOPs\n",
      "        (self_attn): OPTAttention(\n",
      "          26.22 M = 0.99% Params, 26.21 MMACs = 1.04% MACs, 52.43 MFLOPS = 0.52% FLOPs\n",
      "          (k_proj): Linear(6.56 M = 0.25% Params, 6.55 MMACs = 0.26% MACs, 13.11 MFLOPS = 0.13% FLOPs, in_features=2560, out_features=2560, bias=True)\n",
      "          (v_proj): Linear(6.56 M = 0.25% Params, 6.55 MMACs = 0.26% MACs, 13.11 MFLOPS = 0.13% FLOPs, in_features=2560, out_features=2560, bias=True)\n",
      "          (q_proj): Linear(6.56 M = 0.25% Params, 6.55 MMACs = 0.26% MACs, 13.11 MFLOPS = 0.13% FLOPs, in_features=2560, out_features=2560, bias=True)\n",
      "          (out_proj): Linear(6.56 M = 0.25% Params, 6.55 MMACs = 0.26% MACs, 13.11 MFLOPS = 0.13% FLOPs, in_features=2560, out_features=2560, bias=True)\n",
      "        )\n",
      "        (activation_fn): ReLU(0 = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs)\n",
      "        (self_attn_layer_norm): LayerNorm(5.12 K = 0% Params, 0 MACs = 0% MACs, 12.8 KFLOPS = 0% FLOPs, (2560,), eps=1e-05, elementwise_affine=True)\n",
      "        (fc1): Linear(26.22 M = 0.99% Params, 26.21 MMACs = 1.04% MACs, 52.43 MFLOPS = 0.52% FLOPs, in_features=2560, out_features=10240, bias=True)\n",
      "        (fc2): Linear(26.22 M = 0.99% Params, 26.21 MMACs = 1.04% MACs, 52.43 MFLOPS = 0.52% FLOPs, in_features=10240, out_features=2560, bias=True)\n",
      "        (final_layer_norm): LayerNorm(5.12 K = 0% Params, 0 MACs = 0% MACs, 12.8 KFLOPS = 0% FLOPs, (2560,), eps=1e-05, elementwise_affine=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### facebook/opt-2.7b: 1.509000e+10\n",
      "facebook/opt-2.7b\n",
      "Loading pretrained config for `facebook/opt-6.7b` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  6.66 B  \n",
      "fwd MACs:                                                               6.44 GMACs\n",
      "fwd FLOPs:                                                              12.89 GFLOPS\n",
      "fwd+bwd MACs:                                                           19.33 GMACs\n",
      "fwd+bwd FLOPs:                                                          38.66 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "OPTModel(\n",
      "  6.66 B = 100% Params, 6.44 GMACs = 100% MACs, 12.89 GFLOPS = 49.99% FLOPs\n",
      "  (decoder): OPTDecoder(\n",
      "    6.66 B = 100% Params, 6.44 GMACs = 100% MACs, 12.89 GFLOPS = 49.99% FLOPs\n",
      "    (embed_tokens): Embedding(205.91 M = 3.09% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50272, 4096, padding_idx=1)\n",
      "    (embed_positions): OPTLearnedPositionalEmbedding(8.4 M = 0.13% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 2050, 4096)\n",
      "    (final_layer_norm): LayerNorm(8.19 K = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs, (4096,), eps=1e-05, elementwise_affine=True)\n",
      "    (layers): ModuleList(\n",
      "      (0-31): 32 x OPTDecoderLayer(\n",
      "        201.38 M = 3.02% Params, 201.33 MMACs = 3.12% MACs, 402.71 MFLOPS = 1.56% FLOPs\n",
      "        (self_attn): OPTAttention(\n",
      "          67.13 M = 1.01% Params, 67.11 MMACs = 1.04% MACs, 134.22 MFLOPS = 0.52% FLOPs\n",
      "          (k_proj): Linear(16.78 M = 0.25% Params, 16.78 MMACs = 0.26% MACs, 33.55 MFLOPS = 0.13% FLOPs, in_features=4096, out_features=4096, bias=True)\n",
      "          (v_proj): Linear(16.78 M = 0.25% Params, 16.78 MMACs = 0.26% MACs, 33.55 MFLOPS = 0.13% FLOPs, in_features=4096, out_features=4096, bias=True)\n",
      "          (q_proj): Linear(16.78 M = 0.25% Params, 16.78 MMACs = 0.26% MACs, 33.55 MFLOPS = 0.13% FLOPs, in_features=4096, out_features=4096, bias=True)\n",
      "          (out_proj): Linear(16.78 M = 0.25% Params, 16.78 MMACs = 0.26% MACs, 33.55 MFLOPS = 0.13% FLOPs, in_features=4096, out_features=4096, bias=True)\n",
      "        )\n",
      "        (activation_fn): ReLU(0 = 0% Params, 0 MACs = 0% MACs, 16.38 KFLOPS = 0% FLOPs)\n",
      "        (self_attn_layer_norm): LayerNorm(8.19 K = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs, (4096,), eps=1e-05, elementwise_affine=True)\n",
      "        (fc1): Linear(67.13 M = 1.01% Params, 67.11 MMACs = 1.04% MACs, 134.22 MFLOPS = 0.52% FLOPs, in_features=4096, out_features=16384, bias=True)\n",
      "        (fc2): Linear(67.11 M = 1.01% Params, 67.11 MMACs = 1.04% MACs, 134.22 MFLOPS = 0.52% FLOPs, in_features=16384, out_features=4096, bias=True)\n",
      "        (final_layer_norm): LayerNorm(8.19 K = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs, (4096,), eps=1e-05, elementwise_affine=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### facebook/opt-6.7b: 3.867000e+10\n",
      "facebook/opt-6.7b\n",
      "Loading pretrained config for `facebook/opt-13b` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  12.85 B \n",
      "fwd MACs:                                                               12.58 GMACs\n",
      "fwd FLOPs:                                                              25.17 GFLOPS\n",
      "fwd+bwd MACs:                                                           37.75 GMACs\n",
      "fwd+bwd FLOPs:                                                          75.51 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "OPTModel(\n",
      "  12.85 B = 100% Params, 12.58 GMACs = 100% MACs, 25.17 GFLOPS = 49.99% FLOPs\n",
      "  (decoder): OPTDecoder(\n",
      "    12.85 B = 100% Params, 12.58 GMACs = 100% MACs, 25.17 GFLOPS = 49.99% FLOPs\n",
      "    (embed_tokens): Embedding(257.39 M = 2% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50272, 5120, padding_idx=1)\n",
      "    (embed_positions): OPTLearnedPositionalEmbedding(10.5 M = 0.08% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 2050, 5120)\n",
      "    (final_layer_norm): LayerNorm(10.24 K = 0% Params, 0 MACs = 0% MACs, 25.6 KFLOPS = 0% FLOPs, (5120,), eps=1e-05, elementwise_affine=True)\n",
      "    (layers): ModuleList(\n",
      "      (0-39): 40 x OPTDecoderLayer(\n",
      "        314.64 M = 2.45% Params, 314.57 MMACs = 2.5% MACs, 629.22 MFLOPS = 1.25% FLOPs\n",
      "        (self_attn): OPTAttention(\n",
      "          104.88 M = 0.82% Params, 104.86 MMACs = 0.83% MACs, 209.72 MFLOPS = 0.42% FLOPs\n",
      "          (k_proj): Linear(26.22 M = 0.2% Params, 26.21 MMACs = 0.21% MACs, 52.43 MFLOPS = 0.1% FLOPs, in_features=5120, out_features=5120, bias=True)\n",
      "          (v_proj): Linear(26.22 M = 0.2% Params, 26.21 MMACs = 0.21% MACs, 52.43 MFLOPS = 0.1% FLOPs, in_features=5120, out_features=5120, bias=True)\n",
      "          (q_proj): Linear(26.22 M = 0.2% Params, 26.21 MMACs = 0.21% MACs, 52.43 MFLOPS = 0.1% FLOPs, in_features=5120, out_features=5120, bias=True)\n",
      "          (out_proj): Linear(26.22 M = 0.2% Params, 26.21 MMACs = 0.21% MACs, 52.43 MFLOPS = 0.1% FLOPs, in_features=5120, out_features=5120, bias=True)\n",
      "        )\n",
      "        (activation_fn): ReLU(0 = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs)\n",
      "        (self_attn_layer_norm): LayerNorm(10.24 K = 0% Params, 0 MACs = 0% MACs, 25.6 KFLOPS = 0% FLOPs, (5120,), eps=1e-05, elementwise_affine=True)\n",
      "        (fc1): Linear(104.88 M = 0.82% Params, 104.86 MMACs = 0.83% MACs, 209.72 MFLOPS = 0.42% FLOPs, in_features=5120, out_features=20480, bias=True)\n",
      "        (fc2): Linear(104.86 M = 0.82% Params, 104.86 MMACs = 0.83% MACs, 209.72 MFLOPS = 0.42% FLOPs, in_features=20480, out_features=5120, bias=True)\n",
      "        (final_layer_norm): LayerNorm(10.24 K = 0% Params, 0 MACs = 0% MACs, 25.6 KFLOPS = 0% FLOPs, (5120,), eps=1e-05, elementwise_affine=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### facebook/opt-13b: 7.551000e+10\n",
      "facebook/opt-13b\n",
      "Loading pretrained config for `facebook/opt-30b` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  29.97 B \n",
      "fwd MACs:                                                               29.6 GMACs\n",
      "fwd FLOPs:                                                              59.19 GFLOPS\n",
      "fwd+bwd MACs:                                                           88.79 GMACs\n",
      "fwd+bwd FLOPs:                                                          177.58 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "OPTModel(\n",
      "  29.97 B = 100% Params, 29.6 GMACs = 100% MACs, 59.19 GFLOPS = 50% FLOPs\n",
      "  (decoder): OPTDecoder(\n",
      "    29.97 B = 100% Params, 29.6 GMACs = 100% MACs, 59.19 GFLOPS = 50% FLOPs\n",
      "    (embed_tokens): Embedding(360.35 M = 1.2% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50272, 7168, padding_idx=1)\n",
      "    (embed_positions): OPTLearnedPositionalEmbedding(14.69 M = 0.05% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 2050, 7168)\n",
      "    (final_layer_norm): LayerNorm(14.34 K = 0% Params, 0 MACs = 0% MACs, 35.84 KFLOPS = 0% FLOPs, (7168,), eps=1e-05, elementwise_affine=True)\n",
      "    (layers): ModuleList(\n",
      "      (0-47): 48 x OPTDecoderLayer(\n",
      "        616.66 M = 2.06% Params, 616.56 MMACs = 2.08% MACs, 1.23 GFLOPS = 1.04% FLOPs\n",
      "        (self_attn): OPTAttention(\n",
      "          205.55 M = 0.69% Params, 205.52 MMACs = 0.69% MACs, 411.04 MFLOPS = 0.35% FLOPs\n",
      "          (k_proj): Linear(51.39 M = 0.17% Params, 51.38 MMACs = 0.17% MACs, 102.76 MFLOPS = 0.09% FLOPs, in_features=7168, out_features=7168, bias=True)\n",
      "          (v_proj): Linear(51.39 M = 0.17% Params, 51.38 MMACs = 0.17% MACs, 102.76 MFLOPS = 0.09% FLOPs, in_features=7168, out_features=7168, bias=True)\n",
      "          (q_proj): Linear(51.39 M = 0.17% Params, 51.38 MMACs = 0.17% MACs, 102.76 MFLOPS = 0.09% FLOPs, in_features=7168, out_features=7168, bias=True)\n",
      "          (out_proj): Linear(51.39 M = 0.17% Params, 51.38 MMACs = 0.17% MACs, 102.76 MFLOPS = 0.09% FLOPs, in_features=7168, out_features=7168, bias=True)\n",
      "        )\n",
      "        (activation_fn): ReLU(0 = 0% Params, 0 MACs = 0% MACs, 28.67 KFLOPS = 0% FLOPs)\n",
      "        (self_attn_layer_norm): LayerNorm(14.34 K = 0% Params, 0 MACs = 0% MACs, 35.84 KFLOPS = 0% FLOPs, (7168,), eps=1e-05, elementwise_affine=True)\n",
      "        (fc1): Linear(205.55 M = 0.69% Params, 205.52 MMACs = 0.69% MACs, 411.04 MFLOPS = 0.35% FLOPs, in_features=7168, out_features=28672, bias=True)\n",
      "        (fc2): Linear(205.53 M = 0.69% Params, 205.52 MMACs = 0.69% MACs, 411.04 MFLOPS = 0.35% FLOPs, in_features=28672, out_features=7168, bias=True)\n",
      "        (final_layer_norm): LayerNorm(14.34 K = 0% Params, 0 MACs = 0% MACs, 35.84 KFLOPS = 0% FLOPs, (7168,), eps=1e-05, elementwise_affine=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### facebook/opt-30b: 1.775700e+11\n",
      "facebook/opt-30b\n",
      "Loading pretrained config for `facebook/opt-66b` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  65.72 B \n",
      "fwd MACs:                                                               65.23 GMACs\n",
      "fwd FLOPs:                                                              130.47 GFLOPS\n",
      "fwd+bwd MACs:                                                           195.69 GMACs\n",
      "fwd+bwd FLOPs:                                                          391.4 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "OPTModel(\n",
      "  65.72 B = 100% Params, 65.23 GMACs = 100% MACs, 130.47 GFLOPS = 50% FLOPs\n",
      "  (decoder): OPTDecoder(\n",
      "    65.72 B = 100% Params, 65.23 GMACs = 100% MACs, 130.47 GFLOPS = 50% FLOPs\n",
      "    (embed_tokens): Embedding(463.31 M = 0.7% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50272, 9216, padding_idx=1)\n",
      "    (embed_positions): OPTLearnedPositionalEmbedding(18.89 M = 0.03% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 2050, 9216)\n",
      "    (final_layer_norm): LayerNorm(18.43 K = 0% Params, 0 MACs = 0% MACs, 46.08 KFLOPS = 0% FLOPs, (9216,), eps=1e-05, elementwise_affine=True)\n",
      "    (layers): ModuleList(\n",
      "      (0-63): 64 x OPTDecoderLayer(\n",
      "        1.02 B = 1.55% Params, 1.02 GMACs = 1.56% MACs, 2.04 GFLOPS = 0.78% FLOPs\n",
      "        (self_attn): OPTAttention(\n",
      "          339.78 M = 0.52% Params, 339.74 MMACs = 0.52% MACs, 679.48 MFLOPS = 0.26% FLOPs\n",
      "          (k_proj): Linear(84.94 M = 0.13% Params, 84.93 MMACs = 0.13% MACs, 169.87 MFLOPS = 0.07% FLOPs, in_features=9216, out_features=9216, bias=True)\n",
      "          (v_proj): Linear(84.94 M = 0.13% Params, 84.93 MMACs = 0.13% MACs, 169.87 MFLOPS = 0.07% FLOPs, in_features=9216, out_features=9216, bias=True)\n",
      "          (q_proj): Linear(84.94 M = 0.13% Params, 84.93 MMACs = 0.13% MACs, 169.87 MFLOPS = 0.07% FLOPs, in_features=9216, out_features=9216, bias=True)\n",
      "          (out_proj): Linear(84.94 M = 0.13% Params, 84.93 MMACs = 0.13% MACs, 169.87 MFLOPS = 0.07% FLOPs, in_features=9216, out_features=9216, bias=True)\n",
      "        )\n",
      "        (activation_fn): ReLU(0 = 0% Params, 0 MACs = 0% MACs, 36.86 KFLOPS = 0% FLOPs)\n",
      "        (self_attn_layer_norm): LayerNorm(18.43 K = 0% Params, 0 MACs = 0% MACs, 46.08 KFLOPS = 0% FLOPs, (9216,), eps=1e-05, elementwise_affine=True)\n",
      "        (fc1): Linear(339.78 M = 0.52% Params, 339.74 MMACs = 0.52% MACs, 679.48 MFLOPS = 0.26% FLOPs, in_features=9216, out_features=36864, bias=True)\n",
      "        (fc2): Linear(339.75 M = 0.52% Params, 339.74 MMACs = 0.52% MACs, 679.48 MFLOPS = 0.26% FLOPs, in_features=36864, out_features=9216, bias=True)\n",
      "        (final_layer_norm): LayerNorm(18.43 K = 0% Params, 0 MACs = 0% MACs, 46.08 KFLOPS = 0% FLOPs, (9216,), eps=1e-05, elementwise_affine=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### facebook/opt-66b: 3.914100e+11\n",
      "facebook/opt-66b\n",
      "Loading pretrained config for `EleutherAI/pythia-160m-v0` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Special tokens have been added in the vocabulary, make sure the associated word embeddings are fine-tuned or trained.\n",
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  123.69 M\n",
      "fwd MACs:                                                               84.95 MMACs\n",
      "fwd FLOPs:                                                              170 MFLOPS\n",
      "fwd+bwd MACs:                                                           254.86 MMACs\n",
      "fwd+bwd FLOPs:                                                          510.01 MFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "GPTNeoXModel(\n",
      "  123.69 M = 100% Params, 84.95 MMACs = 100% MACs, 170 MFLOPS = 49.97% FLOPs\n",
      "  (embed_in): Embedding(38.63 M = 31.23% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50304, 768)\n",
      "  (emb_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "  (layers): ModuleList(\n",
      "    (0-11): 12 x GPTNeoXLayer(\n",
      "      7.09 M = 5.73% Params, 7.08 MMACs = 8.33% MACs, 14.17 MFLOPS = 4.16% FLOPs\n",
      "      (input_layernorm): LayerNorm(1.54 K = 0% Params, 0 MACs = 0% MACs, 3.84 KFLOPS = 0% FLOPs, (768,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_layernorm): LayerNorm(1.54 K = 0% Params, 0 MACs = 0% MACs, 3.84 KFLOPS = 0% FLOPs, (768,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (post_mlp_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (attention): GPTNeoXAttention(\n",
      "        2.36 M = 1.91% Params, 2.36 MMACs = 2.78% MACs, 4.72 MFLOPS = 1.39% FLOPs\n",
      "        (rotary_emb): GPTNeoXRotaryEmbedding(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (query_key_value): Linear(1.77 M = 1.43% Params, 1.77 MMACs = 2.08% MACs, 3.54 MFLOPS = 1.04% FLOPs, in_features=768, out_features=2304, bias=True)\n",
      "        (dense): Linear(590.59 K = 0.48% Params, 589.82 KMACs = 0.69% MACs, 1.18 MFLOPS = 0.35% FLOPs, in_features=768, out_features=768, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (mlp): GPTNeoXMLP(\n",
      "        4.72 M = 3.82% Params, 4.72 MMACs = 5.55% MACs, 9.44 MFLOPS = 2.78% FLOPs\n",
      "        (dense_h_to_4h): Linear(2.36 M = 1.91% Params, 2.36 MMACs = 2.78% MACs, 4.72 MFLOPS = 1.39% FLOPs, in_features=768, out_features=3072, bias=True)\n",
      "        (dense_4h_to_h): Linear(2.36 M = 1.91% Params, 2.36 MMACs = 2.78% MACs, 4.72 MFLOPS = 1.39% FLOPs, in_features=3072, out_features=768, bias=True)\n",
      "        (act): GELUActivation(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (final_layer_norm): LayerNorm(1.54 K = 0% Params, 0 MACs = 0% MACs, 3.84 KFLOPS = 0% FLOPs, (768,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### EleutherAI/pythia-160m-v0: 5.100000e+08\n",
      "EleutherAI/pythia-160m-v0\n",
      "Loading pretrained config for `EleutherAI/pythia-1b` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Special tokens have been added in the vocabulary, make sure the associated word embeddings are fine-tuned or trained.\n",
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  908.76 M\n",
      "fwd MACs:                                                               805.37 MMACs\n",
      "fwd FLOPs:                                                              1.61 GFLOPS\n",
      "fwd+bwd MACs:                                                           2.42 GMACs\n",
      "fwd+bwd FLOPs:                                                          4.83 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "GPTNeoXModel(\n",
      "  908.76 M = 100% Params, 805.37 MMACs = 100% MACs, 1.61 GFLOPS = 49.99% FLOPs\n",
      "  (embed_in): Embedding(103.02 M = 11.34% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50304, 2048)\n",
      "  (emb_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "  (layers): ModuleList(\n",
      "    (0-15): 16 x GPTNeoXLayer(\n",
      "      50.36 M = 5.54% Params, 50.34 MMACs = 6.25% MACs, 100.69 MFLOPS = 3.12% FLOPs\n",
      "      (input_layernorm): LayerNorm(4.1 K = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs, (2048,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_layernorm): LayerNorm(4.1 K = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs, (2048,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (post_mlp_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (attention): GPTNeoXAttention(\n",
      "        16.79 M = 1.85% Params, 16.78 MMACs = 2.08% MACs, 33.56 MFLOPS = 1.04% FLOPs\n",
      "        (rotary_emb): GPTNeoXRotaryEmbedding(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (query_key_value): Linear(12.59 M = 1.39% Params, 12.58 MMACs = 1.56% MACs, 25.17 MFLOPS = 0.78% FLOPs, in_features=2048, out_features=6144, bias=True)\n",
      "        (dense): Linear(4.2 M = 0.46% Params, 4.19 MMACs = 0.52% MACs, 8.39 MFLOPS = 0.26% FLOPs, in_features=2048, out_features=2048, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (mlp): GPTNeoXMLP(\n",
      "        33.56 M = 3.69% Params, 33.55 MMACs = 4.17% MACs, 67.11 MFLOPS = 2.08% FLOPs\n",
      "        (dense_h_to_4h): Linear(16.79 M = 1.85% Params, 16.78 MMACs = 2.08% MACs, 33.55 MFLOPS = 1.04% FLOPs, in_features=2048, out_features=8192, bias=True)\n",
      "        (dense_4h_to_h): Linear(16.78 M = 1.85% Params, 16.78 MMACs = 2.08% MACs, 33.55 MFLOPS = 1.04% FLOPs, in_features=8192, out_features=2048, bias=True)\n",
      "        (act): GELUActivation(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (final_layer_norm): LayerNorm(4.1 K = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs, (2048,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### EleutherAI/pythia-1b: 4.830000e+09\n",
      "EleutherAI/pythia-1b\n",
      "Loading pretrained config for `EleutherAI/pythia-410m-v0` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Special tokens have been added in the vocabulary, make sure the associated word embeddings are fine-tuned or trained.\n",
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  353.82 M\n",
      "fwd MACs:                                                               302.04 MMACs\n",
      "fwd FLOPs:                                                              604.33 MFLOPS\n",
      "fwd+bwd MACs:                                                           906.12 MMACs\n",
      "fwd+bwd FLOPs:                                                          1.81 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "GPTNeoXModel(\n",
      "  353.82 M = 100% Params, 302.04 MMACs = 100% MACs, 604.33 MFLOPS = 49.98% FLOPs\n",
      "  (embed_in): Embedding(51.51 M = 14.56% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50304, 1024)\n",
      "  (emb_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "  (layers): ModuleList(\n",
      "    (0-23): 24 x GPTNeoXLayer(\n",
      "      12.6 M = 3.56% Params, 12.58 MMACs = 4.17% MACs, 25.18 MFLOPS = 2.08% FLOPs\n",
      "      (input_layernorm): LayerNorm(2.05 K = 0% Params, 0 MACs = 0% MACs, 5.12 KFLOPS = 0% FLOPs, (1024,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_layernorm): LayerNorm(2.05 K = 0% Params, 0 MACs = 0% MACs, 5.12 KFLOPS = 0% FLOPs, (1024,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (post_mlp_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (attention): GPTNeoXAttention(\n",
      "        4.2 M = 1.19% Params, 4.2 MMACs = 1.39% MACs, 8.39 MFLOPS = 0.69% FLOPs\n",
      "        (rotary_emb): GPTNeoXRotaryEmbedding(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (query_key_value): Linear(3.15 M = 0.89% Params, 3.15 MMACs = 1.04% MACs, 6.29 MFLOPS = 0.52% FLOPs, in_features=1024, out_features=3072, bias=True)\n",
      "        (dense): Linear(1.05 M = 0.3% Params, 1.05 MMACs = 0.35% MACs, 2.1 MFLOPS = 0.17% FLOPs, in_features=1024, out_features=1024, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (mlp): GPTNeoXMLP(\n",
      "        8.39 M = 2.37% Params, 8.39 MMACs = 2.78% MACs, 16.78 MFLOPS = 1.39% FLOPs\n",
      "        (dense_h_to_4h): Linear(4.2 M = 1.19% Params, 4.19 MMACs = 1.39% MACs, 8.39 MFLOPS = 0.69% FLOPs, in_features=1024, out_features=4096, bias=True)\n",
      "        (dense_4h_to_h): Linear(4.2 M = 1.19% Params, 4.19 MMACs = 1.39% MACs, 8.39 MFLOPS = 0.69% FLOPs, in_features=4096, out_features=1024, bias=True)\n",
      "        (act): GELUActivation(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (final_layer_norm): LayerNorm(2.05 K = 0% Params, 0 MACs = 0% MACs, 5.12 KFLOPS = 0% FLOPs, (1024,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### EleutherAI/pythia-410m-v0: 1.812990e+09\n",
      "EleutherAI/pythia-410m-v0\n",
      "Loading pretrained config for `EleutherAI/pythia-12b-v0` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Special tokens have been added in the vocabulary, make sure the associated word embeddings are fine-tuned or trained.\n",
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  11.59 B \n",
      "fwd MACs:                                                               11.32 GMACs\n",
      "fwd FLOPs:                                                              22.65 GFLOPS\n",
      "fwd+bwd MACs:                                                           33.97 GMACs\n",
      "fwd+bwd FLOPs:                                                          67.96 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "GPTNeoXModel(\n",
      "  11.59 B = 100% Params, 11.32 GMACs = 100% MACs, 22.65 GFLOPS = 50% FLOPs\n",
      "  (embed_in): Embedding(259.52 M = 2.24% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50688, 5120)\n",
      "  (emb_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "  (layers): ModuleList(\n",
      "    (0-35): 36 x GPTNeoXLayer(\n",
      "      314.64 M = 2.72% Params, 314.58 MMACs = 2.78% MACs, 629.22 MFLOPS = 1.39% FLOPs\n",
      "      (input_layernorm): LayerNorm(10.24 K = 0% Params, 0 MACs = 0% MACs, 25.6 KFLOPS = 0% FLOPs, (5120,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_layernorm): LayerNorm(10.24 K = 0% Params, 0 MACs = 0% MACs, 25.6 KFLOPS = 0% FLOPs, (5120,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (post_mlp_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (attention): GPTNeoXAttention(\n",
      "        104.88 M = 0.91% Params, 104.87 MMACs = 0.93% MACs, 209.74 MFLOPS = 0.46% FLOPs\n",
      "        (rotary_emb): GPTNeoXRotaryEmbedding(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (query_key_value): Linear(78.66 M = 0.68% Params, 78.64 MMACs = 0.69% MACs, 157.29 MFLOPS = 0.35% FLOPs, in_features=5120, out_features=15360, bias=True)\n",
      "        (dense): Linear(26.22 M = 0.23% Params, 26.21 MMACs = 0.23% MACs, 52.43 MFLOPS = 0.12% FLOPs, in_features=5120, out_features=5120, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (mlp): GPTNeoXMLP(\n",
      "        209.74 M = 1.81% Params, 209.72 MMACs = 1.85% MACs, 419.43 MFLOPS = 0.93% FLOPs\n",
      "        (dense_h_to_4h): Linear(104.88 M = 0.91% Params, 104.86 MMACs = 0.93% MACs, 209.72 MFLOPS = 0.46% FLOPs, in_features=5120, out_features=20480, bias=True)\n",
      "        (dense_4h_to_h): Linear(104.86 M = 0.91% Params, 104.86 MMACs = 0.93% MACs, 209.72 MFLOPS = 0.46% FLOPs, in_features=20480, out_features=5120, bias=True)\n",
      "        (act): GELUActivation(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (final_layer_norm): LayerNorm(10.24 K = 0% Params, 0 MACs = 0% MACs, 25.6 KFLOPS = 0% FLOPs, (5120,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### EleutherAI/pythia-12b-v0: 6.795000e+10\n",
      "EleutherAI/pythia-12b-v0\n",
      "Loading pretrained config for `EleutherAI/pythia-6.9b-v0` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Special tokens have been added in the vocabulary, make sure the associated word embeddings are fine-tuned or trained.\n",
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  6.65 B  \n",
      "fwd MACs:                                                               6.44 GMACs\n",
      "fwd FLOPs:                                                              12.89 GFLOPS\n",
      "fwd+bwd MACs:                                                           19.33 GMACs\n",
      "fwd+bwd FLOPs:                                                          38.66 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "GPTNeoXModel(\n",
      "  6.65 B = 100% Params, 6.44 GMACs = 100% MACs, 12.89 GFLOPS = 49.99% FLOPs\n",
      "  (embed_in): Embedding(206.57 M = 3.11% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50432, 4096)\n",
      "  (emb_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "  (layers): ModuleList(\n",
      "    (0-31): 32 x GPTNeoXLayer(\n",
      "      201.38 M = 3.03% Params, 201.33 MMACs = 3.12% MACs, 402.71 MFLOPS = 1.56% FLOPs\n",
      "      (input_layernorm): LayerNorm(8.19 K = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs, (4096,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_layernorm): LayerNorm(8.19 K = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs, (4096,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (post_mlp_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (attention): GPTNeoXAttention(\n",
      "        67.13 M = 1.01% Params, 67.12 MMACs = 1.04% MACs, 134.23 MFLOPS = 0.52% FLOPs\n",
      "        (rotary_emb): GPTNeoXRotaryEmbedding(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (query_key_value): Linear(50.34 M = 0.76% Params, 50.33 MMACs = 0.78% MACs, 100.66 MFLOPS = 0.39% FLOPs, in_features=4096, out_features=12288, bias=True)\n",
      "        (dense): Linear(16.78 M = 0.25% Params, 16.78 MMACs = 0.26% MACs, 33.55 MFLOPS = 0.13% FLOPs, in_features=4096, out_features=4096, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (mlp): GPTNeoXMLP(\n",
      "        134.24 M = 2.02% Params, 134.22 MMACs = 2.08% MACs, 268.44 MFLOPS = 1.04% FLOPs\n",
      "        (dense_h_to_4h): Linear(67.13 M = 1.01% Params, 67.11 MMACs = 1.04% MACs, 134.22 MFLOPS = 0.52% FLOPs, in_features=4096, out_features=16384, bias=True)\n",
      "        (dense_4h_to_h): Linear(67.11 M = 1.01% Params, 67.11 MMACs = 1.04% MACs, 134.22 MFLOPS = 0.52% FLOPs, in_features=16384, out_features=4096, bias=True)\n",
      "        (act): GELUActivation(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (final_layer_norm): LayerNorm(8.19 K = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs, (4096,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### EleutherAI/pythia-6.9b-v0: 3.867000e+10\n",
      "EleutherAI/pythia-6.9b-v0\n",
      "Loading pretrained config for `EleutherAI/pythia-2.8b-v0` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Special tokens have been added in the vocabulary, make sure the associated word embeddings are fine-tuned or trained.\n",
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  2.65 B  \n",
      "fwd MACs:                                                               2.52 GMACs\n",
      "fwd FLOPs:                                                              5.03 GFLOPS\n",
      "fwd+bwd MACs:                                                           7.55 GMACs\n",
      "fwd+bwd FLOPs:                                                          15.1 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "GPTNeoXModel(\n",
      "  2.65 B = 100% Params, 2.52 GMACs = 100% MACs, 5.03 GFLOPS = 49.99% FLOPs\n",
      "  (embed_in): Embedding(128.78 M = 4.87% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 50304, 2560)\n",
      "  (emb_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "  (layers): ModuleList(\n",
      "    (0-31): 32 x GPTNeoXLayer(\n",
      "      78.68 M = 2.97% Params, 78.65 MMACs = 3.12% MACs, 157.32 MFLOPS = 1.56% FLOPs\n",
      "      (input_layernorm): LayerNorm(5.12 K = 0% Params, 0 MACs = 0% MACs, 12.8 KFLOPS = 0% FLOPs, (2560,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_layernorm): LayerNorm(5.12 K = 0% Params, 0 MACs = 0% MACs, 12.8 KFLOPS = 0% FLOPs, (2560,), eps=1e-05, elementwise_affine=True)\n",
      "      (post_attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (post_mlp_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      (attention): GPTNeoXAttention(\n",
      "        26.22 M = 0.99% Params, 26.22 MMACs = 1.04% MACs, 52.44 MFLOPS = 0.52% FLOPs\n",
      "        (rotary_emb): GPTNeoXRotaryEmbedding(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (query_key_value): Linear(19.67 M = 0.74% Params, 19.66 MMACs = 0.78% MACs, 39.32 MFLOPS = 0.39% FLOPs, in_features=2560, out_features=7680, bias=True)\n",
      "        (dense): Linear(6.56 M = 0.25% Params, 6.55 MMACs = 0.26% MACs, 13.11 MFLOPS = 0.13% FLOPs, in_features=2560, out_features=2560, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (mlp): GPTNeoXMLP(\n",
      "        52.44 M = 1.98% Params, 52.43 MMACs = 2.08% MACs, 104.86 MFLOPS = 1.04% FLOPs\n",
      "        (dense_h_to_4h): Linear(26.22 M = 0.99% Params, 26.21 MMACs = 1.04% MACs, 52.43 MFLOPS = 0.52% FLOPs, in_features=2560, out_features=10240, bias=True)\n",
      "        (dense_4h_to_h): Linear(26.22 M = 0.99% Params, 26.21 MMACs = 1.04% MACs, 52.43 MFLOPS = 0.52% FLOPs, in_features=10240, out_features=2560, bias=True)\n",
      "        (act): GELUActivation(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (final_layer_norm): LayerNorm(5.12 K = 0% Params, 0 MACs = 0% MACs, 12.8 KFLOPS = 0% FLOPs, (2560,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### EleutherAI/pythia-2.8b-v0: 1.509000e+10\n",
      "EleutherAI/pythia-2.8b-v0\n",
      "Loading pretrained config for `bigscience/bloom-560m` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  559.21 M\n",
      "fwd MACs:                                                               301.99 MMACs\n",
      "fwd FLOPs:                                                              604.24 MFLOPS\n",
      "fwd+bwd MACs:                                                           905.97 MMACs\n",
      "fwd+bwd FLOPs:                                                          1.81 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "BloomModel(\n",
      "  559.21 M = 100% Params, 301.99 MMACs = 100% MACs, 604.24 MFLOPS = 49.98% FLOPs\n",
      "  (word_embeddings): Embedding(256.9 M = 45.94% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 250880, 1024)\n",
      "  (word_embeddings_layernorm): LayerNorm(2.05 K = 0% Params, 0 MACs = 0% MACs, 5.12 KFLOPS = 0% FLOPs, (1024,), eps=1e-05, elementwise_affine=True)\n",
      "  (h): ModuleList(\n",
      "    (0-23): 24 x BloomBlock(\n",
      "      12.6 M = 2.25% Params, 12.58 MMACs = 4.17% MACs, 25.18 MFLOPS = 2.08% FLOPs\n",
      "      (input_layernorm): LayerNorm(2.05 K = 0% Params, 0 MACs = 0% MACs, 5.12 KFLOPS = 0% FLOPs, (1024,), eps=1e-05, elementwise_affine=True)\n",
      "      (self_attention): BloomAttention(\n",
      "        4.2 M = 0.75% Params, 4.19 MMACs = 1.39% MACs, 8.39 MFLOPS = 0.69% FLOPs\n",
      "        (query_key_value): Linear(3.15 M = 0.56% Params, 3.15 MMACs = 1.04% MACs, 6.29 MFLOPS = 0.52% FLOPs, in_features=1024, out_features=3072, bias=True)\n",
      "        (dense): Linear(1.05 M = 0.19% Params, 1.05 MMACs = 0.35% MACs, 2.1 MFLOPS = 0.17% FLOPs, in_features=1024, out_features=1024, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (post_attention_layernorm): LayerNorm(2.05 K = 0% Params, 0 MACs = 0% MACs, 5.12 KFLOPS = 0% FLOPs, (1024,), eps=1e-05, elementwise_affine=True)\n",
      "      (mlp): BloomMLP(\n",
      "        8.39 M = 1.5% Params, 8.39 MMACs = 2.78% MACs, 16.78 MFLOPS = 1.39% FLOPs\n",
      "        (dense_h_to_4h): Linear(4.2 M = 0.75% Params, 4.19 MMACs = 1.39% MACs, 8.39 MFLOPS = 0.69% FLOPs, in_features=1024, out_features=4096, bias=True)\n",
      "        (gelu_impl): BloomGelu(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (dense_4h_to_h): Linear(4.2 M = 0.75% Params, 4.19 MMACs = 1.39% MACs, 8.39 MFLOPS = 0.69% FLOPs, in_features=4096, out_features=1024, bias=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (ln_f): LayerNorm(2.05 K = 0% Params, 0 MACs = 0% MACs, 5.12 KFLOPS = 0% FLOPs, (1024,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### bigscience/bloom-560m: 1.812720e+09\n",
      "bigscience/bloom-560m\n",
      "Loading pretrained config for `bigscience/bloom-7b1` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  7.07 B  \n",
      "fwd MACs:                                                               6.04 GMACs\n",
      "fwd FLOPs:                                                              12.08 GFLOPS\n",
      "fwd+bwd MACs:                                                           18.12 GMACs\n",
      "fwd+bwd FLOPs:                                                          36.24 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "BloomModel(\n",
      "  7.07 B = 100% Params, 6.04 GMACs = 100% MACs, 12.08 GFLOPS = 49.99% FLOPs\n",
      "  (word_embeddings): Embedding(1.03 B = 14.54% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 250880, 4096)\n",
      "  (word_embeddings_layernorm): LayerNorm(8.19 K = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs, (4096,), eps=1e-05, elementwise_affine=True)\n",
      "  (h): ModuleList(\n",
      "    (0-29): 30 x BloomBlock(\n",
      "      201.38 M = 2.85% Params, 201.33 MMACs = 3.33% MACs, 402.69 MFLOPS = 1.67% FLOPs\n",
      "      (input_layernorm): LayerNorm(8.19 K = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs, (4096,), eps=1e-05, elementwise_affine=True)\n",
      "      (self_attention): BloomAttention(\n",
      "        67.13 M = 0.95% Params, 67.11 MMACs = 1.11% MACs, 134.22 MFLOPS = 0.56% FLOPs\n",
      "        (query_key_value): Linear(50.34 M = 0.71% Params, 50.33 MMACs = 0.83% MACs, 100.66 MFLOPS = 0.42% FLOPs, in_features=4096, out_features=12288, bias=True)\n",
      "        (dense): Linear(16.78 M = 0.24% Params, 16.78 MMACs = 0.28% MACs, 33.55 MFLOPS = 0.14% FLOPs, in_features=4096, out_features=4096, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (post_attention_layernorm): LayerNorm(8.19 K = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs, (4096,), eps=1e-05, elementwise_affine=True)\n",
      "      (mlp): BloomMLP(\n",
      "        134.24 M = 1.9% Params, 134.22 MMACs = 2.22% MACs, 268.44 MFLOPS = 1.11% FLOPs\n",
      "        (dense_h_to_4h): Linear(67.13 M = 0.95% Params, 67.11 MMACs = 1.11% MACs, 134.22 MFLOPS = 0.56% FLOPs, in_features=4096, out_features=16384, bias=True)\n",
      "        (gelu_impl): BloomGelu(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (dense_4h_to_h): Linear(67.11 M = 0.95% Params, 67.11 MMACs = 1.11% MACs, 134.22 MFLOPS = 0.56% FLOPs, in_features=16384, out_features=4096, bias=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (ln_f): LayerNorm(8.19 K = 0% Params, 0 MACs = 0% MACs, 20.48 KFLOPS = 0% FLOPs, (4096,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### bigscience/bloom-7b1: 3.624000e+10\n",
      "bigscience/bloom-7b1\n",
      "Loading pretrained config for `bigscience/bloom-1b7` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  1.72 B  \n",
      "fwd MACs:                                                               1.21 GMACs\n",
      "fwd FLOPs:                                                              2.42 GFLOPS\n",
      "fwd+bwd MACs:                                                           3.62 GMACs\n",
      "fwd+bwd FLOPs:                                                          7.25 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "BloomModel(\n",
      "  1.72 B = 100% Params, 1.21 GMACs = 100% MACs, 2.42 GFLOPS = 49.99% FLOPs\n",
      "  (word_embeddings): Embedding(513.8 M = 29.83% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 250880, 2048)\n",
      "  (word_embeddings_layernorm): LayerNorm(4.1 K = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs, (2048,), eps=1e-05, elementwise_affine=True)\n",
      "  (h): ModuleList(\n",
      "    (0-23): 24 x BloomBlock(\n",
      "      50.36 M = 2.92% Params, 50.33 MMACs = 4.17% MACs, 100.68 MFLOPS = 2.08% FLOPs\n",
      "      (input_layernorm): LayerNorm(4.1 K = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs, (2048,), eps=1e-05, elementwise_affine=True)\n",
      "      (self_attention): BloomAttention(\n",
      "        16.79 M = 0.97% Params, 16.78 MMACs = 1.39% MACs, 33.55 MFLOPS = 0.69% FLOPs\n",
      "        (query_key_value): Linear(12.59 M = 0.73% Params, 12.58 MMACs = 1.04% MACs, 25.17 MFLOPS = 0.52% FLOPs, in_features=2048, out_features=6144, bias=True)\n",
      "        (dense): Linear(4.2 M = 0.24% Params, 4.19 MMACs = 0.35% MACs, 8.39 MFLOPS = 0.17% FLOPs, in_features=2048, out_features=2048, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (post_attention_layernorm): LayerNorm(4.1 K = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs, (2048,), eps=1e-05, elementwise_affine=True)\n",
      "      (mlp): BloomMLP(\n",
      "        33.56 M = 1.95% Params, 33.55 MMACs = 2.78% MACs, 67.11 MFLOPS = 1.39% FLOPs\n",
      "        (dense_h_to_4h): Linear(16.79 M = 0.97% Params, 16.78 MMACs = 1.39% MACs, 33.55 MFLOPS = 0.69% FLOPs, in_features=2048, out_features=8192, bias=True)\n",
      "        (gelu_impl): BloomGelu(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (dense_4h_to_h): Linear(16.78 M = 0.97% Params, 16.78 MMACs = 1.39% MACs, 33.55 MFLOPS = 0.69% FLOPs, in_features=8192, out_features=2048, bias=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (ln_f): LayerNorm(4.1 K = 0% Params, 0 MACs = 0% MACs, 10.24 KFLOPS = 0% FLOPs, (2048,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### bigscience/bloom-1b7: 7.260000e+09\n",
      "bigscience/bloom-1b7\n",
      "Loading pretrained config for `bigscience/bloom-1b1` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  1.07 B  \n",
      "fwd MACs:                                                               679.48 MMACs\n",
      "fwd FLOPs:                                                              1.36 GFLOPS\n",
      "fwd+bwd MACs:                                                           2.04 GMACs\n",
      "fwd+bwd FLOPs:                                                          4.08 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "BloomModel(\n",
      "  1.07 B = 100% Params, 679.48 MMACs = 100% MACs, 1.36 GFLOPS = 49.99% FLOPs\n",
      "  (word_embeddings): Embedding(385.35 M = 36.17% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 250880, 1536)\n",
      "  (word_embeddings_layernorm): LayerNorm(3.07 K = 0% Params, 0 MACs = 0% MACs, 7.68 KFLOPS = 0% FLOPs, (1536,), eps=1e-05, elementwise_affine=True)\n",
      "  (h): ModuleList(\n",
      "    (0-23): 24 x BloomBlock(\n",
      "      28.33 M = 2.66% Params, 28.31 MMACs = 4.17% MACs, 56.64 MFLOPS = 2.08% FLOPs\n",
      "      (input_layernorm): LayerNorm(3.07 K = 0% Params, 0 MACs = 0% MACs, 7.68 KFLOPS = 0% FLOPs, (1536,), eps=1e-05, elementwise_affine=True)\n",
      "      (self_attention): BloomAttention(\n",
      "        9.44 M = 0.89% Params, 9.44 MMACs = 1.39% MACs, 18.87 MFLOPS = 0.69% FLOPs\n",
      "        (query_key_value): Linear(7.08 M = 0.66% Params, 7.08 MMACs = 1.04% MACs, 14.16 MFLOPS = 0.52% FLOPs, in_features=1536, out_features=4608, bias=True)\n",
      "        (dense): Linear(2.36 M = 0.22% Params, 2.36 MMACs = 0.35% MACs, 4.72 MFLOPS = 0.17% FLOPs, in_features=1536, out_features=1536, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (post_attention_layernorm): LayerNorm(3.07 K = 0% Params, 0 MACs = 0% MACs, 7.68 KFLOPS = 0% FLOPs, (1536,), eps=1e-05, elementwise_affine=True)\n",
      "      (mlp): BloomMLP(\n",
      "        18.88 M = 1.77% Params, 18.87 MMACs = 2.78% MACs, 37.75 MFLOPS = 1.39% FLOPs\n",
      "        (dense_h_to_4h): Linear(9.44 M = 0.89% Params, 9.44 MMACs = 1.39% MACs, 18.87 MFLOPS = 0.69% FLOPs, in_features=1536, out_features=6144, bias=True)\n",
      "        (gelu_impl): BloomGelu(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (dense_4h_to_h): Linear(9.44 M = 0.89% Params, 9.44 MMACs = 1.39% MACs, 18.87 MFLOPS = 0.69% FLOPs, in_features=6144, out_features=1536, bias=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (ln_f): LayerNorm(3.07 K = 0% Params, 0 MACs = 0% MACs, 7.68 KFLOPS = 0% FLOPs, (1536,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### bigscience/bloom-1b1: 4.080000e+09\n",
      "bigscience/bloom-1b1\n",
      "Loading pretrained config for `bigscience/bloom-3b` from `transformers`...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Asking to truncate to max_length but no maximum length is provided and the model has no predefined maximum length. Default to no truncation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "------------------------------------- Calculate Flops Results -------------------------------------\n",
      "Notations:\n",
      "number of parameters (Params), number of multiply-accumulate operations(MACs),\n",
      "number of floating-point operations (FLOPs), floating-point operations per second (FLOPS),\n",
      "fwd FLOPs (model forward propagation FLOPs), bwd FLOPs (model backward propagation FLOPs),\n",
      "default model backpropagation takes 2.00 times as much computation as forward propagation.\n",
      "\n",
      "Total Training Params:                                                  3 B     \n",
      "fwd MACs:                                                               2.36 GMACs\n",
      "fwd FLOPs:                                                              4.72 GFLOPS\n",
      "fwd+bwd MACs:                                                           7.08 GMACs\n",
      "fwd+bwd FLOPs:                                                          14.16 GFLOPS\n",
      "\n",
      "-------------------------------- Detailed Calculated FLOPs Results --------------------------------\n",
      "Each module caculated is listed after its name in the following order: \n",
      "params, percentage of total params, MACs, percentage of total MACs, FLOPS, percentage of total FLOPs\n",
      "\n",
      "Note: 1. A module can have torch.nn.module or torch.nn.functional to compute logits (e.g. CrossEntropyLoss). \n",
      " They are not counted as submodules in calflops and not to be printed out. However they make up the difference between a parent's MACs and the sum of its submodules'.\n",
      "2. Number of floating-point operations is a theoretical estimation, thus FLOPS computed using that could be larger than the maximum system throughput.\n",
      "\n",
      "BloomModel(\n",
      "  3 B = 100% Params, 2.36 GMACs = 100% MACs, 4.72 GFLOPS = 49.99% FLOPs\n",
      "  (word_embeddings): Embedding(642.25 M = 21.39% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, 250880, 2560)\n",
      "  (word_embeddings_layernorm): LayerNorm(5.12 K = 0% Params, 0 MACs = 0% MACs, 12.8 KFLOPS = 0% FLOPs, (2560,), eps=1e-05, elementwise_affine=True)\n",
      "  (h): ModuleList(\n",
      "    (0-29): 30 x BloomBlock(\n",
      "      78.68 M = 2.62% Params, 78.64 MMACs = 3.33% MACs, 157.31 MFLOPS = 1.67% FLOPs\n",
      "      (input_layernorm): LayerNorm(5.12 K = 0% Params, 0 MACs = 0% MACs, 12.8 KFLOPS = 0% FLOPs, (2560,), eps=1e-05, elementwise_affine=True)\n",
      "      (self_attention): BloomAttention(\n",
      "        26.22 M = 0.87% Params, 26.21 MMACs = 1.11% MACs, 52.43 MFLOPS = 0.56% FLOPs\n",
      "        (query_key_value): Linear(19.67 M = 0.66% Params, 19.66 MMACs = 0.83% MACs, 39.32 MFLOPS = 0.42% FLOPs, in_features=2560, out_features=7680, bias=True)\n",
      "        (dense): Linear(6.56 M = 0.22% Params, 6.55 MMACs = 0.28% MACs, 13.11 MFLOPS = 0.14% FLOPs, in_features=2560, out_features=2560, bias=True)\n",
      "        (attention_dropout): Dropout(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs, p=0.0, inplace=False)\n",
      "      )\n",
      "      (post_attention_layernorm): LayerNorm(5.12 K = 0% Params, 0 MACs = 0% MACs, 12.8 KFLOPS = 0% FLOPs, (2560,), eps=1e-05, elementwise_affine=True)\n",
      "      (mlp): BloomMLP(\n",
      "        52.44 M = 1.75% Params, 52.43 MMACs = 2.22% MACs, 104.86 MFLOPS = 1.11% FLOPs\n",
      "        (dense_h_to_4h): Linear(26.22 M = 0.87% Params, 26.21 MMACs = 1.11% MACs, 52.43 MFLOPS = 0.56% FLOPs, in_features=2560, out_features=10240, bias=True)\n",
      "        (gelu_impl): BloomGelu(0 = 0% Params, 0 MACs = 0% MACs, 0 FLOPS = 0% FLOPs)\n",
      "        (dense_4h_to_h): Linear(26.22 M = 0.87% Params, 26.21 MMACs = 1.11% MACs, 52.43 MFLOPS = 0.56% FLOPs, in_features=10240, out_features=2560, bias=True)\n",
      "      )\n",
      "    )\n",
      "  )\n",
      "  (ln_f): LayerNorm(5.12 K = 0% Params, 0 MACs = 0% MACs, 12.8 KFLOPS = 0% FLOPs, (2560,), eps=1e-05, elementwise_affine=True)\n",
      ")\n",
      "---------------------------------------------------------------------------------------------------\n",
      "#### bigscience/bloom-3b: 1.416000e+10\n",
      "bigscience/bloom-3b\n"
     ]
    }
   ],
   "source": [
    "\n",
    "dd = get_all_flops_from_hf(2.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "2df31c92",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:224: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv5['flops'], rwkv5[task] * 1, \"o-\", markersize=4, color='red', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:227: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv['flops'], rwkv['lambada.1'] * 1, \"o-\", markersize=4, color='orange', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:228: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"s-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(pythia['flops'], pythia['lambada.1'] * 1, \"s-\", markersize=4, color='blue', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:234: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"^-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(opt_params, opt_acc[task] * 1, \"^-\", markersize=4, color='green', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:235: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"v-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(bloom_params, bloom_acc[task] * 1, \"v-\", markersize=4, color='brown', linestyle='--')\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'facebook/opt-125m': 510000000.0, 'facebook/opt-350m': 1819260000.0, 'facebook/opt-1.3b': 7260000000.0, 'facebook/opt-2.7b': 15090000000.0, 'facebook/opt-6.7b': 38670000000.0, 'facebook/opt-13b': 75510000000.0, 'facebook/opt-30b': 177570000000.0, 'facebook/opt-66b': 391410000000.0, 'EleutherAI/pythia-160m-v0': 510000000.0, 'EleutherAI/pythia-1b': 4830000000.0, 'EleutherAI/pythia-410m-v0': 1812990000.0, 'EleutherAI/pythia-12b-v0': 67950000000.0, 'EleutherAI/pythia-6.9b-v0': 38670000000.0, 'EleutherAI/pythia-2.8b-v0': 15090000000.0, 'bigscience/bloom-560m': 1812720000.0, 'bigscience/bloom-7b1': 36240000000.0, 'bigscience/bloom-1b7': 7260000000.0, 'bigscience/bloom-1b1': 4080000000.0, 'bigscience/bloom-3b': 14160000000.0, 'rwkv5-0.46b': 2865586176.0, 'rwkv5-1.68b': 9657040896.0, 'rwkv5-3b': 18695516160.0, 'rwkv5-7.52b': 45300000000.0}\n",
      "opt-6.7b.json\n",
      "opt-125m.json\n",
      "opt-66b.json\n",
      "opt-13b.json\n",
      "opt-1.3b.json\n",
      "opt-30b.json\n",
      "opt-350m.json\n",
      "opt-2.7b.json\n",
      "[6.9606e+21, 9.18e+19, 7.04538e+22, 1.35918e+22, 1.3068e+21, 3.19626e+22, 3.274668e+20, 2.7162e+21]\n",
      "get_flops_data: lambada [37.90025228 45.15816029 57.92742092 63.5940229  67.70813119 68.6396274\n",
      " 71.45352222 73.89869979]\n",
      "get_flops_data: piqa [63.00326442 64.36343852 71.70837867 73.88465724 76.27856366 75.95212187\n",
      " 77.58433079 78.781284  ]\n",
      "get_flops_data: winogrande [50.27624309 52.32833465 59.74743489 61.01026046 65.27229676 65.19337017\n",
      " 68.1925809  68.74506709]\n",
      "get_flops_data: arc_challenge [18.94197952 20.7337884  23.12286689 26.79180887 30.54607509 32.93515358\n",
      " 34.64163823 37.20136519]\n",
      "get_flops_data: arc_easy [43.51851852 44.02356902 57.02861953 60.77441077 65.61447811 67.08754209\n",
      " 69.99158249 71.67508418]\n",
      "get_flops_data: sciq [75.1 74.8 84.5 85.8 90.1 90.8 91.1 92.6]\n",
      "bloom-1b1.json\n",
      "bloom-3b.json\n",
      "bloom-7b1.json\n",
      "bloom-1b7.json\n",
      "bloom-560m.json\n",
      "[1.49328e+21, 5.18256e+21, 1.326384e+22, 2.65716e+21, 6.6345552e+20]\n",
      "get_flops_data: lambada [34.09664273 42.57713953 46.22549971 51.79507083 57.61692218]\n",
      "get_flops_data: piqa [63.65614799 67.19260065 68.55277476 70.78346028 72.63329706]\n",
      "get_flops_data: winogrande [50.43409629 54.6961326  57.22178374 58.64246251 64.40410418]\n",
      "get_flops_data: arc_challenge [22.09897611 23.63481229 23.80546075 27.98634812 30.29010239]\n",
      "get_flops_data: arc_easy [47.55892256 51.47306397 56.18686869 59.38552189 64.98316498]\n",
      "get_flops_data: sciq [80.4 83.3 85.1 89.1 90. ]\n",
      "[6.6345552e+20, 1.49328e+21, 2.65716e+21, 5.18256e+21, 1.326384e+22]\n",
      "[9.18e+19, 3.274668e+20, 1.3068e+21, 2.7162e+21, 6.9606e+21, 1.35918e+22, 3.19626e+22, 7.04538e+22]\n",
      "Index(['index', 'params', 'LAMBADA', 'AVERAGE', 'LAMBADA.1', 'PIQA',\n",
      "       'StoryCloze16', 'Hellaswag', 'WinoGrande', 'arc_challenge', 'arc_easy',\n",
      "       'headQA', 'openbookQA', 'sciq', 'triviaQA', 'ReCoRD', 'COPA'],\n",
      "      dtype='object')\n",
      "Index(['index', 'model', 'params', 'LAMBADA', 'LAMBADA.1', 'piqa',\n",
      "       'winogrande', 'sciq', 'arc_easy', 'arc_challenge'],\n",
      "      dtype='object')\n",
      "   lambada  piqa  winogrande  sciq  arc_easy  arc_challenge\n",
      "0     54.0  66.5        53.1  86.6      54.0           26.3\n",
      "1     65.5  71.2        59.8  89.7      64.3           33.5\n",
      "2     68.8  74.2        63.7  92.5      71.1           36.6\n",
      "3     74.2  77.3        68.4  95.1      74.9           46.1\n",
      "{'lambada': array([37.90025228, 45.15816029, 57.92742092, 63.5940229 , 67.70813119,\n",
      "       68.6396274 , 71.45352222, 73.89869979]), 'piqa': array([63.00326442, 64.36343852, 71.70837867, 73.88465724, 76.27856366,\n",
      "       75.95212187, 77.58433079, 78.781284  ]), 'winogrande': array([50.27624309, 52.32833465, 59.74743489, 61.01026046, 65.27229676,\n",
      "       65.19337017, 68.1925809 , 68.74506709]), 'arc_challenge': array([18.94197952, 20.7337884 , 23.12286689, 26.79180887, 30.54607509,\n",
      "       32.93515358, 34.64163823, 37.20136519]), 'arc_easy': array([43.51851852, 44.02356902, 57.02861953, 60.77441077, 65.61447811,\n",
      "       67.08754209, 69.99158249, 71.67508418]), 'sciq': array([75.1, 74.8, 84.5, 85.8, 90.1, 90.8, 91.1, 92.6])}\n",
      "[9.18e+19, 3.274668e+20, 1.3068e+21, 2.7162e+21, 6.9606e+21, 1.35918e+22, 3.19626e+22, 7.04538e+22]\n",
      "5: lambada \n",
      " 0    3.209457e+21\n",
      "1    1.081589e+22\n",
      "2    2.093898e+22\n",
      "3    5.073600e+22\n",
      "Name: flops, dtype: float64 0    54.0\n",
      "1    65.5\n",
      "2    68.8\n",
      "3    74.2\n",
      "Name: lambada, dtype: float64\n",
      "4: lambada \n",
      " 1       258638054400000000000\n",
      "5       749705932800000000000\n",
      "9      2794948485120000000000\n",
      "13     5652913305600000000000\n",
      "17    14226807767040000000000\n",
      "Name: flops, dtype: object 1     29.3\n",
      "5     13.0\n",
      "9      7.0\n",
      "13     5.2\n",
      "17     4.3\n",
      "Name: lambada, dtype: object\n",
      "lambada\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5: piqa \n",
      " 0    3.209457e+21\n",
      "1    1.081589e+22\n",
      "2    2.093898e+22\n",
      "3    5.073600e+22\n",
      "Name: flops, dtype: float64 0    66.5\n",
      "1    71.2\n",
      "2    74.2\n",
      "3    77.3\n",
      "Name: piqa, dtype: float64\n",
      "4: piqa \n",
      " 1       258638054400000000000\n",
      "5       749705932800000000000\n",
      "9      2794948485120000000000\n",
      "13     5652913305600000000000\n",
      "17    14226807767040000000000\n",
      "Name: flops, dtype: object 1     65.07\n",
      "5     67.52\n",
      "9     72.36\n",
      "13    74.16\n",
      "17    76.06\n",
      "Name: piqa, dtype: object\n",
      "piqa\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:224: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv5['flops'], rwkv5[task] * 1, \"o-\", markersize=4, color='red', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:230: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv['flops'], rwkv[task] * 1, \"o-\", markersize=4, color='orange', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:231: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"s-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(pythia['flops'], pythia[task] * 1, \"s-\", markersize=4, color='blue', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:234: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"^-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(opt_params, opt_acc[task] * 1, \"^-\", markersize=4, color='green', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:235: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"v-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(bloom_params, bloom_acc[task] * 1, \"v-\", markersize=4, color='brown', linestyle='--')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5: winogrande \n",
      " 0    3.209457e+21\n",
      "1    1.081589e+22\n",
      "2    2.093898e+22\n",
      "3    5.073600e+22\n",
      "Name: flops, dtype: float64 0    53.1\n",
      "1    59.8\n",
      "2    63.7\n",
      "3    68.4\n",
      "Name: winogrande, dtype: float64\n",
      "4: winogrande \n",
      " 1       258638054400000000000\n",
      "5       749705932800000000000\n",
      "9      2794948485120000000000\n",
      "13     5652913305600000000000\n",
      "17    14226807767040000000000\n",
      "Name: flops, dtype: object 1     50.83\n",
      "5     51.14\n",
      "9     54.62\n",
      "13    59.59\n",
      "17    61.01\n",
      "Name: winogrande, dtype: object\n",
      "winogrande\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:224: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv5['flops'], rwkv5[task] * 1, \"o-\", markersize=4, color='red', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:230: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv['flops'], rwkv[task] * 1, \"o-\", markersize=4, color='orange', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:231: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"s-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(pythia['flops'], pythia[task] * 1, \"s-\", markersize=4, color='blue', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:234: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"^-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(opt_params, opt_acc[task] * 1, \"^-\", markersize=4, color='green', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:235: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"v-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(bloom_params, bloom_acc[task] * 1, \"v-\", markersize=4, color='brown', linestyle='--')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5: arc_challenge \n",
      " 0    3.209457e+21\n",
      "1    1.081589e+22\n",
      "2    2.093898e+22\n",
      "3    5.073600e+22\n",
      "Name: flops, dtype: float64 0    26.3\n",
      "1    33.5\n",
      "2    36.6\n",
      "3    46.1\n",
      "Name: arc_challenge, dtype: float64\n",
      "4: arc_challenge \n",
      " 1       258638054400000000000\n",
      "5       749705932800000000000\n",
      "9      2794948485120000000000\n",
      "13     5652913305600000000000\n",
      "17    14226807767040000000000\n",
      "Name: flops, dtype: object 1     24.15\n",
      "5     25.17\n",
      "9     29.44\n",
      "13    33.11\n",
      "17    37.46\n",
      "Name: arc_challenge, dtype: object\n",
      "arc_challenge\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:224: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv5['flops'], rwkv5[task] * 1, \"o-\", markersize=4, color='red', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:230: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv['flops'], rwkv[task] * 1, \"o-\", markersize=4, color='orange', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:231: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"s-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(pythia['flops'], pythia[task] * 1, \"s-\", markersize=4, color='blue', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:234: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"^-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(opt_params, opt_acc[task] * 1, \"^-\", markersize=4, color='green', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:235: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"v-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(bloom_params, bloom_acc[task] * 1, \"v-\", markersize=4, color='brown', linestyle='--')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5: arc_easy \n",
      " 0    3.209457e+21\n",
      "1    1.081589e+22\n",
      "2    2.093898e+22\n",
      "3    5.073600e+22\n",
      "Name: flops, dtype: float64 0    54.0\n",
      "1    64.3\n",
      "2    71.1\n",
      "3    74.9\n",
      "Name: arc_easy, dtype: float64\n",
      "4: arc_easy \n",
      " 1       258638054400000000000\n",
      "5       749705932800000000000\n",
      "9      2794948485120000000000\n",
      "13     5652913305600000000000\n",
      "17    14226807767040000000000\n",
      "Name: flops, dtype: object 1     47.47\n",
      "5     52.86\n",
      "9     60.48\n",
      "13    65.19\n",
      "17     67.8\n",
      "Name: arc_easy, dtype: object\n",
      "arc_easy\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:224: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv5['flops'], rwkv5[task] * 1, \"o-\", markersize=4, color='red', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:230: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv['flops'], rwkv[task] * 1, \"o-\", markersize=4, color='orange', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:231: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"s-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(pythia['flops'], pythia[task] * 1, \"s-\", markersize=4, color='blue', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:234: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"^-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(opt_params, opt_acc[task] * 1, \"^-\", markersize=4, color='green', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:235: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"v-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(bloom_params, bloom_acc[task] * 1, \"v-\", markersize=4, color='brown', linestyle='--')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5: sciq \n",
      " 0    3.209457e+21\n",
      "1    1.081589e+22\n",
      "2    2.093898e+22\n",
      "3    5.073600e+22\n",
      "Name: flops, dtype: float64 0    86.6\n",
      "1    89.7\n",
      "2    92.5\n",
      "3    95.1\n",
      "Name: sciq, dtype: float64\n",
      "4: sciq \n",
      " 1       258638054400000000000\n",
      "5       749705932800000000000\n",
      "9      2794948485120000000000\n",
      "13     5652913305600000000000\n",
      "17    14226807767040000000000\n",
      "Name: flops, dtype: object 1     77.5\n",
      "5     80.3\n",
      "9     85.0\n",
      "13    86.5\n",
      "17    88.8\n",
      "Name: sciq, dtype: object\n",
      "sciq\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:224: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv5['flops'], rwkv5[task] * 1, \"o-\", markersize=4, color='red', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:230: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"o-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(rwkv['flops'], rwkv[task] * 1, \"o-\", markersize=4, color='orange', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:231: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"s-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(pythia['flops'], pythia[task] * 1, \"s-\", markersize=4, color='blue', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:234: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"^-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(opt_params, opt_acc[task] * 1, \"^-\", markersize=4, color='green', linestyle='--')\n",
      "/var/folders/69/nwsxz_yj1153dt2_1nmj_mf40000gn/T/ipykernel_43625/3649456794.py:235: UserWarning: linestyle is redundantly defined by the 'linestyle' keyword argument and the fmt string \"v-\" (-> linestyle='-'). The keyword argument will take precedence.\n",
      "  plt.plot(bloom_params, bloom_acc[task] * 1, \"v-\", markersize=4, color='brown', linestyle='--')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "tasks =  [\"lambada\", \"piqa\", \"winogrande\", \"arc_challenge\", \"arc_easy\", \"sciq\"]\n",
    "\n",
    "\n",
    "flops_d = {k:v for k,v in dd.items() if not k.startswith(\"v5\")}\n",
    "\n",
    "flops_d.update({\n",
    "           # \"rwkv5-0.195b\":1.192568832*1e9, \n",
    "           \"rwkv5-0.46b\":2.865586176*1e9, \n",
    "           \"rwkv5-1.68b\":9.657040896*1e9,\n",
    "            \"rwkv5-3b\":1.8695516160*1e10,\n",
    "           \"rwkv5-7.52b\":4.53*1e10})\n",
    "\n",
    "\n",
    "print(flops_d)\n",
    "\n",
    "train_flops_d = {k.split(\"/\")[-1]:v*name2num_trainedtokens(k) for k,v in flops_d.items()}\n",
    "\n",
    "\n",
    "# opt_acc, opt_params = get_data(\"opt\", tasks)\n",
    "# bloom_acc, bloom_params = get_data(\"bloom\", tasks)\n",
    "\n",
    "opt_acc, opt_flops = get_flops_data(\"opt\", tasks, train_flops_d)\n",
    "bloom_acc, bloom_flops = get_flops_data(\"bloom\", tasks, train_flops_d)\n",
    "# pythia_acc, pythia_flops = get_flops_data(\"pythia\", tasks, train_flops_d)\n",
    "print(bloom_flops)\n",
    "print(opt_flops)\n",
    "rwkv4, pythia = preprocess_rwkv4()\n",
    "rwkv5  = preprocess_rwkv5()\n",
    "print(rwkv5)\n",
    "\n",
    "\n",
    "rwkv4[\"flops\"] = [v*330*(10 ** 9) for v in get_flops_rwkv4(compute_bp_factor=2)]\n",
    "pythia[\"flops\"] = sorted([v for k, v in train_flops_d.items() if \"pythia\" in k])\n",
    "\n",
    "rwkv5[\"flops\"] = [flops_d[name]*name2num_trainedtokens(name) for name in [\n",
    "           # \"rwkv5-0.195b\", \n",
    "           \"rwkv5-0.46b\", \n",
    "           \"rwkv5-1.68b\",\n",
    "           \"rwkv5-3b\",                                                              \n",
    "           \"rwkv5-7.52b\" ]\n",
    "                 ]\n",
    "\n",
    "# assert False, opt_flops\n",
    "# assert False, rwkv5[\"flops\"]\n",
    "#assert False, rwkv5\n",
    "# rwkv['params'] = rwkv['params'].apply(lambda x: float(x.split(\",\")[0]))\n",
    "# pythia['params'] = pythia['params'].apply(lambda x: float(x))\n",
    "\n",
    "print(opt_acc)\n",
    "print(opt_flops)\n",
    "#print(rwkv4[\"flops\"])\n",
    "\n",
    "#assert False, rwkv5\n",
    "\n",
    "plot(rwkv4, rwkv5, pythia, opt_flops, opt_acc, bloom_flops, bloom_acc, tasks)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "d873de39",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RWKV.csv              acc_arc_easy.png      acc_winogrande.png\n",
      "RWKV_5_and_6.100.csv  acc_lambada.png       accuracy.ipynb\n",
      "RWKV_5_and_6.csv      acc_piqa.png          \u001b[34mpythia\u001b[m\u001b[m\n",
      "acc_arc_challenge.png acc_sciq.png          \u001b[35mrwkv5plot\u001b[m\u001b[m\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "huggingface/tokenizers: The current process just got forked, after parallelism has already been used. Disabling parallelism to avoid deadlocks...\n",
      "To disable this warning, you can either:\n",
      "\t- Avoid using `tokenizers` before the fork if possible\n",
      "\t- Explicitly set the environment variable TOKENIZERS_PARALLELISM=(true | false)\n"
     ]
    }
   ],
   "source": [
    "!ls"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "906ee60a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "README.md  \u001b[34mbloom\u001b[m\u001b[m      names.txt  \u001b[34mpythia-v0\u001b[m\u001b[m\r\n",
      "\u001b[34mbias-evals\u001b[m\u001b[m \u001b[34mcsv\u001b[m\u001b[m        \u001b[34mopt\u001b[m\u001b[m        \u001b[34mpythia-v1\u001b[m\u001b[m\r\n"
     ]
    }
   ],
   "source": [
    "!ls pythia/evals/"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "id": "82d6ce5b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1567503360.0, 4543672320.0, 16939081728.0, 34260080640.0, 86223077376.0]"
      ]
     },
     "execution_count": 97,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[v for v in get_flops_rwkv4(compute_bp_factor=1.0)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "id": "c7476619",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "9657040896"
      ]
     },
     "execution_count": 176,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = 576\n",
    "L = 12\n",
    "V = 65536\n",
    "\n",
    "D = 2560\n",
    "L = 32\n",
    "V = 65536\n",
    "\n",
    "D = 2048\n",
    "L = 24\n",
    "V = 65536\n",
    "\n",
    "# 13*(D**2)*L + 14*D*L + 4*D + 2*D*V \n",
    "78*(D**2)*L + 3960*D*L + 24*D + 12*D*V "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "id": "1326fef5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "64.0"
      ]
     },
     "execution_count": 118,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "768/12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "id": "5e88e1e0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "576"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "12*48"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "id": "ceb6889c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "huggingface/tokenizers: The current process just got forked, after parallelism has already been used. Disabling parallelism to avoid deadlocks...\n",
      "To disable this warning, you can either:\n",
      "\t- Avoid using `tokenizers` before the fork if possible\n",
      "\t- Explicitly set the environment variable TOKENIZERS_PARALLELISM=(true | false)\n",
      "/Users/a-saito/Downloads/rwkv5paper/calc_flops\r\n"
     ]
    }
   ],
   "source": [
    "!pwd\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 170,
   "id": "811ff16b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "790912512"
      ]
     },
     "execution_count": 170,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "78*(D**2)*L + 3960*D*L + 24*D + 12*D*V"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "id": "ef5aa995",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "9.657040896"
      ]
     },
     "execution_count": 178,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "9657040896/1e9\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 179,
   "id": "92a55002",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2865586176"
      ]
     },
     "execution_count": 179,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = 1024\n",
    "L = 24\n",
    "V = 65536\n",
    "\n",
    "# 13*(D**2)*L + 14*D*L + 4*D + 2*D*V \n",
    "78*(D**2)*L + 3960*D*L + 24*D + 12*D*V "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 180,
   "id": "197ee784",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.865586176"
      ]
     },
     "execution_count": 180,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2865586176/1e9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 181,
   "id": "fb86e658",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1192568832"
      ]
     },
     "execution_count": 181,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = 768\n",
    "L = 12\n",
    "V = 65536\n",
    "\n",
    "# 13*(D**2)*L + 14*D*L + 4*D + 2*D*V \n",
    "78*(D**2)*L + 3960*D*L + 24*D + 12*D*V "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 182,
   "id": "3670421b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.192568832"
      ]
     },
     "execution_count": 182,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1192568832/1e9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a34182d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

